Unsupervised Feature Learning via Non-Parametric Instance-level Discrimination

Neural net classifiers trained on data with annotated class labels can also capture apparent visual similarity among categories without being directed to do so. We study whether this observation can be extended beyond the conventional domain of supervised learning: Can we learn a good feature representation that captures apparent similarity among instances, instead of classes, by merely asking the feature to be discriminative of individual instances? We formulate this intuition as a non-parametric classification problem at the instance-level, and use noise-contrastive estimation to tackle the computational challenges imposed by the large number of instance classes. Our experimental results demonstrate that, under unsupervised learning settings, our method surpasses the state-of-the-art on ImageNet classification by a large margin. Our method is also remarkable for consistently improving test performance with more training data and better network architectures. By fine-tuning the learned feature, we further obtain competitive results for semi-supervised learning and object detection tasks. Our non-parametric model is highly compact: With 128 features per image, our method requires only 600MB storage for a million images, enabling fast nearest neighbour retrieval at the run time.

==> figures/.ipynb_checkpoints/consistency-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import re"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-48-baf52b8fe51c>, line 38)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-48-baf52b8fe51c>\"\u001b[0;36m, line \u001b[0;32m38\u001b[0m\n\u001b[0;31m    ax2.plot(np.arange(0,[20:200:20],test_acc,             color='red', linewidth=3.0, linestyle=\":\", label='our testing accuracy')\u001b[0m\n\u001b[0m                            ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "def draw_cifar10():\n",
    "    train_interval = 1\n",
    "    test_interval = 500\n",
    "    # read\n",
    "    filename = '/Users/zhirong/Dropbox/4096_log'\n",
    "    with open(filename, 'r') as f:\n",
    "        file_data = f.read()\n",
    "    train_loss1 = re.findall(r'Err (\\w*\\.\\w*)', file_data)\n",
    "    train_loss1 = np.array(train_loss1, np.float32)\n",
    "    \n",
    "    filename = '/Users/zhirong/Dropbox/4096_200'\n",
    "    with open(filename, 'r') as f:\n",
    "        file_data = f.read()\n",
    "    train_loss2 = re.findall(r'Err (\\w*\\.\\w*)', file_data)\n",
    "    train_loss2 = np.array(train_loss2, np.float32)\n",
    "    train_loss2 = train_loss2 - 0.22\n",
    "    \n",
    "    train_loss = np.hstack((train_loss1, train_loss2))\n",
    "    train_loss = train_loss[::1000]\n",
    "    \n",
    "    \n",
    "    # plot loss\n",
    "    ax = plt.gca()\n",
    "    ax.plot(np.arange(0,len(train_loss),1)*1000/5005,train_loss,\\\n",
    "             color='black', linewidth=3.0, linestyle=\"-\", label='our training loss')\n",
    "\n",
    "    # set properties\n",
    "    \n",
    "    ax.set_xlabel('Training Iterations', fontsize=20)\n",
    "    ax.set_ylabel('Training Loss', fontsize=20)\n",
    "    for label in ax.get_xticklabels() + ax.get_yticklabels():\n",
    "        label.set_fontsize(16)\n",
    "        label.set_bbox(dict(facecolor='white', edgecolor='None'))\n",
    "    \n",
    "    # plot accuracy\n",
    "    ax2 = ax.twinx()\n",
    "    test_acc = np.array([0,0,0,0,0,0,0,30,30,39.5])\n",
    "    print(test_acc)\n",
    "    ax2.plot(np.arange(0,[20:200:20],test_acc,\\\n",
    "             color='red', linewidth=3.0, linestyle=\":\", label='our testing accuracy')\n",
    "    \n",
    "    # set properties\n",
    "    ax2.set_ylabel('Testing Accuracy', fontsize=20)\n",
    "    for label in ax2.get_yticklabels():\n",
    "        label.set_fontsize(16)\n",
    "        label.set_bbox(dict(facecolor='white', edgecolor='None' ))\n",
    "    \n",
    "    ax.set_title('Consistency of training and testing objectives', fontsize=20)\n",
    "    \n",
    "    \n",
    "    ax.grid()\n",
    "    ax2.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "global name 'my_test_acc' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-49-60fb6169dc0a>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m12\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdpi\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m80\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0mdraw_cifar10\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;31m#plt.savefig('cifar10_long_robustness.pdf',dpi=80,bbox_inches='tight')\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-35-3b797a6b124f>\u001b[0m in \u001b[0;36mdraw_cifar10\u001b[0;34m()\u001b[0m\n\u001b[1;32m     33\u001b[0m     \u001b[0;31m# plot accuracy\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     34\u001b[0m     \u001b[0max2\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtwinx\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 35\u001b[0;31m     \u001b[0max2\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmy_test_acc\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mtest_interval\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mmy_test_acc\u001b[0m\u001b[0;34m,\u001b[0m             \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'black'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3.0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinestyle\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"--\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'our testing accuracy'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     36\u001b[0m     \u001b[0max2\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbase_test_acc\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mtest_interval\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mbase_test_acc\u001b[0m\u001b[0;34m,\u001b[0m             \u001b[0mcolor\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'blue'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m3.0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinestyle\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\"--\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m'baseline testing accuracy'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0malpha\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     37\u001b[0m     \u001b[0;31m# set properties\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: global name 'my_test_acc' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA0gAAAIpCAYAAACYOBiQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAMTQAADE0B0s6tTgAAIABJREFUeJzs3XeYVPXZ//HPvbt0HlBqUEQRVKzAoyJiFBHEqMljFAhR\nrLFGTDSGoIlJ9EGNwYLtZ69RvCzYgugTVBQUxKgoJSogRkBg6VVg1y33748dJjOzbWZ2Zs+U9+u6\n5mK+Z065d1mUD/f3fI+5uwAAAAAAUkHQBQAAAABApiAgAQAAAEAIAQkAAAAAQghIAAAAABBCQAIA\nAACAEAISAAAAAIQQkAAAAAAghIAEAAAAIGuY2T1mttTM3Mz61LHfj81soZl9ZWYvm1mbeM5PQAIA\nAACQTV6U9ENJy2rbwcxaS3pM0k/dfT9JqyT9KZ6TE5AAAAAAZA13f8/dV9Sz28mSPnP3haHx/ZLO\njOf8BCQAAAAAuaabojtMSyV1MbOi+g6sd4dcZmZeUEBGBAAAADJBZWWlJK2M2DTB3Sc0Zg15HZAK\nCgpUUVERdBkAAAAAJJlZhbt3TcGplks6MWK8j6Ridy+v70DaJwAAAAByzT8k/beZ9QqNL5f0XDwH\nEpAAAAAAZA0ze8jMVkjqKmmqmS0JbR9nZpdJkrtvk3SRpFdDn3eVdGNc53f39FSeBQoLC50pdgAA\nAEBmCE2xC/Q2IDpIAAAAABBCQAIAAACAEAISAAAAAIQQkAAAAAAghIAEAAAAACEEJAAAAAAIISAB\nAAAAQAgBCQAAAABCCEgAAAAAEEJAAgAAAIAQAhIAAAAAhBCQAAAAACCEgAQAAAAAIQQkAAAAAAgh\nIAXI3bV27VpVVlYGXQoAAAAASUVBF5DPCgr+k08rKytlZgFWAwAAAIAOUkC++OKLqPErr7wSUCUA\nAAAAdiEgBWTt2rVR49WrVwdUCQAAAIBdCEgAAAAAEEJAAgAAAIAQAhIAAAAAhBCQAAAAACCEgAQA\nAAAAIQQkAAAAAAghIAEAAABACAEJAAAAAEKKArimB3DNXSzAawMAAADIcHSQAAAAACCEgAQAAAAA\nIQQkAAAAAAghIAEAAABACAEJAAAAAEIyJiDdcsstGj58uPbZZx+Zmfr06VPn/m+88YaOPvpotWrV\nSu3bt9fIkSO1bNmyRqoWAAAAQC7KmID0hz/8QdOnT9cBBxyg1q1b17nvyy+/rB//+McqKSnRbbfd\npjFjxmj69Ok65phjtHr16kaqGAAAAECuCeI5SDX6+uuvte+++0qS9tlnn1r3Kysr069+9Svttdde\nev/998Nh6uSTT9bhhx+ucePG6f7772+MkgEAAADkmIzpIO0KR/WZMWOGVq1apYsuuiiq09SnTx8d\nf/zxeu6551RRUZGuMgEAAADksIwJSPH6+OOPJUlHH310tc/69++vTZs2acmSJY1dFgAAAIAckHUB\nadWqVZKkPffcs9pnu7atXLmyUWsCAAAAkBuyLiDt2LFDktSsWbNqnzVv3jxqn1hmdrWZrdj1cvf0\nFQoAAAAg62RdQGrZsqUkqbS0tNpnJSUlUfvEcvcJ7t5118vM0lcoAAAAgKyTdQFpjz32kFTzNLpd\n22qafgcAAAAA9cm6gHTkkUdKkmbPnl3tsw8//FC77babevbs2dhlpcTkyZP17rvvBl0GAAAAkLey\nLiANHDhQXbp00aOPPqrvvvsuvH3evHmaPn26Ro4cqcLCwgArTM7o0aN12mmn6YQTTtC1114bdDkA\nAABAXrIAFiqo8YJPP/20li1bJkm644471Lx5c40ePVqStPfee+ucc84J7ztp0iSNHDlSvXv31sUX\nX6ytW7fqzjvvVGFhoebMmaMuXbrUdu2om44KCws9qGcmTZ8+XYMGDar1cxaQAAAAQL4xswp3Lwq0\nhkwJSMcff7xmzJhR4wEDBw7U9OnTo7ZNmTJFN910k+bPn69mzZrpxBNP1Pjx49W9e/e6rk1AAgAA\nADIUAanxEZAAAACADJUJASnr7kHKFUVFgf6+AwAAAKgBASkgLEUOAAAAZB4CUkB4SC0AAACQeQhI\nGWrjxo1BlwAAAADkHQJShnr77beDLgEAAADIOwSkDDV16tSgSwAAAADyDgEpQ5xyyilR46lTp7LU\nNwAAANDIgghIFuArY91www2aPHlyeLxy5Up98cUXAVYEAAAA5B8exhOQ3XffXbfddlt43LVrVx14\n4IFq0qSJysrKJFV1kQ4++OCgSgQAAADyjuXzNK7CwkKvqKgIuowoJ5xwgt59993wuKSkRM2aNQuw\nIgAAAKBxmFmFuwfaxOEepAxz0kknRY1PPvnkgCoBAAAA8g8dpAzrIM2dO1d9+/aN2rZ9+3a1bNky\noIoAAACAxkEHCdUcdthh1bYVFxcHUAkAAACQfwhIGaagoPpvyapVqwKoBAAAAMg/BKQMdOKJJ0aN\nV65cGVAlAAAAQH4hIGWgdu3aRY3pIAEAAACNg4CUBQhIAAAAQOMgIGUBAhIAAADQOAhIGahHjx5R\nY1axAwAAABoHz0HKsOcgSVXPPWrdunV4fMABB2jhwoUBVgQAAACkH89BQo1atWqlBx54IDxmih0A\nAADQOAhIGWqPPfYIv9+2bZu2bdsWYDUAAABAfiAgZajIgCRxHxIAAADQGAhIGYqABAAAADQ+AlKG\n6tSpkwoK/vPbw31IAAAAQPoRkDJUUVGROnXqFB4TkAAAAID0IyBlsMhpdgQkAAAAIP0ISBmMgAQA\nAAA0LgJSBiMgAQAAAI2LgJTBCEgAAABA4yIgZbDYgOTuAVYDAAAA5D4CUgaLDEg7duzQ1q1bA6wG\nAAAAyH0EpAwW+7BYptkBAAAA6UVAymAEJAAAAKBxEZAyWMeOHVVYWBgeE5AAAACA9CIgZbCCggJ1\n6dIlPC4uLg6wGgAAACD3EZAyHEt9AwAAAI2HgJThIjtIBCQAAAAgvQhIGY4OEgAAANB4CEgZLjIg\nzZo1K8BKAAAAgNxHQMpwsUt9v/rqqwFVAgAAAOQ+AlKGiw1IY8aMCagSAAAAIPcRkDJcbEBavnx5\nQJUAAAAAwTOz/czsAzNbbGYfm9nBtex3vZl9aWZzzexDM+sXz/kJSBkuNiCVlZUFVAkAAACQER6S\n9LC77y9pvKQnY3cIhaFfSDrS3ftI+n+hV70ISBmuffv2QZcAAAAAZAQz6yTpCEkTQ5tekrSXmfWM\n2XV96NdWoV93k7QinmsUNbRIpJeZRY2HDh0aUCUAAABA2hWYWWSQmeDuEyLGe0kqdvdySXJ3N7Pl\nkrpJWrJrJ3f/t5ndJmmpmW2QVCrpuLgKaOhXgPTr27dv+H337t0DrAQAAABIq0p37xrxmlD/IdWZ\nWX9JV0nq4e5dJd0p6fl4jiUgZYG99947/H7z5s0BVgIAAAAE6ltJXcysSJKsarpVN0mxK5kdJ+kd\nd18VGj8h6Rgza1rfBQhIWWC33XYLvycgAQAAIF+5+1pJn0o6O7RpmKQV7r4kZtcFqgpErUPjH0ta\n7O7f13cN7kHKAgQkAAAAIOxSSU+a2R8kbZV0gSSZ2ThJq9z9QXf/PzM7UtJHZlYmabuks+I5OQEp\nC0QGpC1btgRYCQAAABAsd18k6egatv85ZjxO0rhEz88UuyzQtm3b8Hs6SAAAAED6EJCyAFPsAAAA\ngMZBQMoCkQGppKREJSUlAVYDAAAA5C4CUhaIDEgS9yEBAAAA6UJAygKxAYlpdgAAAEB6EJCyAAEJ\nAAAAaBwEpCwQuYqdxBQ7AAAAIF0ISFmgTZs2UWM6SAAAAEB6EJCyQGFhYVRIIiABAAAA6UFAyhI8\nCwkAAABIPwJSliAgAQAAAOlHQMoSBCQAAAAg/QhIWSJyJTtWsQMAAADSg4CUJeggAQAAAOlHQMoS\nBCQAAAAg/QhIWYKABAAAAKQfASlLEJAAAACA9CMgZQkCEgAAAJB+BKQsEbmK3Y4dO1RWVhZgNQAA\nAEBuIiBlicgOksRS3wAAAEA6EJCyRGxAYpodAAAAkHoEpCxBQAIAAADSj4CUJQhIAAAAQPoRkLJE\n5CINEgEJAAAASAcCUpYoKipSq1atwmMCEgAAAJB6BKQsEjnNjlXsAAAAgNQjIGURHhYLAAAApBcB\nKYsQkAAAAID0IiBlEQISAAAAkF4EpCxCQAIAAADSqyjoAurhKT6fpfh8jSpyqW8CEgAAAJB6dJCy\nCB0kAAAAIL0ISFmEZb4BAACA9CIgZZHIgPTtt9+qvLw8wGoAAACA3ENAyiKRAUmSfvvb3wZUCQAA\nAJCbCEhZJDYg3XPPPQFVAgAAAOSmrA1Iy5cv1+WXX66ePXuqRYsW6tKli0466SRNnTo16NLSJnIV\nOwAAAACpl+nLfNdow4YN6tevn7Zs2aKLL75Yhx12mNavX6/HHntMP/rRj/TMM8/orLPOCrrMlIvt\nIAEAAABILXNP9aOGUqrG4p588kldcMEFuuuuu3TllVeGt69bt0577rmnBgwYoOnTp9d0aNRzkAoL\nC72ioiKV9abV2rVr1blz56htGf77BwAAAMTNzCrcPdAmTlZOsWvRooUkaY899oja3q5dOzVr1kyt\nWrUKoqy0Y4odAAAAkF5ZOcXutNNOU58+ffT73/9erVu31qGHHqoNGzbo1ltvVWVlpa699tqgS0yL\nZs2aVdtWVlamJk2aBFANAAAAkHuycoqdJG3fvl3nnHOOXnnllfC2rl276pVXXtERRxxR4zFm9ltJ\nV0eM96ysrExhuelnFjVLUJs2beLeJAAAAOSETJhil5UBqbS0VKeddpqmT5+uq666Sv3799eaNWt0\nxx13aMuWLZo2bZoOOeSQmg7N6nuQpOoBaeXKldWmGgIAAADZKBMCUlZOsXvwwQc1depUPfTQQ7rk\nkkvC208//XQdcMABuuKKK2pbpCHnbN++PegSAAAAgJyRlYs07Ao/w4cPj9reqVMn/fCHP9SsWbNU\nXl4eQGWNb8eOHUGXAAAAAOSMrAxIZWVlkqSapseVl5eroqIib5a/poMEAAAApE5WBqQjjzxSkvS3\nv/0tavvSpUv1/vvvq3fv3nmzshsdJAAAACB1svIepMsvv1yPPPKIrrnmGv3rX//S0UcfrdWrV+uB\nBx7Qzp07ddNNNwVdYqOhgwQAAACkTlZ2kDp27KgPP/xQ559/vt5++21dccUVuvPOO9W7d2+9/fbb\nOvXUU4MuMW1OOOGEqDEdJAAAACB1srKDJFU98+ixxx4LuoxGN23atKilvukgAQAAAKmTlR2kfNep\nU6fwezpIAAAAQOoQkLJQq1atwu/pIAEAAACpQ0DKQi1btgy/p4MEAAAApA4BKQvRQQIAAADSg4CU\nheggAQAAAOlBQMpCdJAAAACA9CAgZSE6SAAAAEB6ZPpzkKz+XfIPHSQAAAAgPeggZSE6SAAAAEB6\nEJCyEB0kAAAAID0ISFmIDhIAAACQHgSkLEQHCQAAAEgPAlIWooMEAAAApAcBKQvRQQIAAADSg4CU\nhSI7SCUlJaqsrAywGgAAACB3EJCyUGQHSWKaHQAAAJAqBKQsFNlBkghIAAAAQKoQkLJQbAeJ+5AA\nAACA1ChK9AAzK3D3yphtTST9WlIfSUsl3e3u61NSIaqhgwQAAACkR0IdJDP7s6QyMxsU89Hbkm6V\nNErSHyR9aGZtUlMiYtFBAgAAANIj0Sl2gyWtlTR91wYzO1nSsZKWSfqjpPcldZd0YWpKRCw6SAAA\nAEB6JBqQekj60t09YtsZklzSWe7+F0knSdooaWRqSkQsOkgAAABAeiQakNpLKo7Zdoyk1e7+oSS5\ne6mkDyTt3fDyUBM6SAAAAEB6JBqQKiWF/3ZuZm0lHSBpZsx+WyXt1rDSUJuCggI1b948PCYgAQAA\nAKmRaEBaKqmfmVlofLIkkzQrZr8OkljFLo0ip9kxxQ4AAABIjUQD0hRJXSQ9Z2YXShqvqq7SazH7\n9VVVmEKaRE6zo4MEAAAApEaiAemvkr6WNELSw5L2knSfu3+zawczO1pSJ1XvKiGF6CABAAAAqZfQ\ng2LdfZOZ/beksyV1lvSRu78Rs1tXSY9JmpSaElETOkgAAABA6iUUkCTJ3bdJeqCOzyeJcJR2dJAA\nAACA1Et0il2dzCzhwIXk0EECAAAAUi+hgGRmB5jZL8ysR8z2/ma2QFKJmX1rZiNSWiWqoYMEAAAA\npF6iHaSrJD0iqWLXBjPbTdIbkg4OnW9PSc+Y2SGpKhLV0UECAAAAUi/RgHSspC/cfWnEtrNV9VDY\np1S1QMPlqrq36VepKBA1o4MEAAAApF6iAamzpGUx24aq6llIY919lbs/KGmBqsIU0oQOEgAAAJB6\niQaktpI2x2w7StJ8d18bsW2hqqbaIU3oIAEAAACpl2hA2ibpB7sGZrafpI6SPojZr1KSNaw01IUO\nEgAAAJB6iQak+ZKOMbNuofH5klzSjJj99pG0ukGVoU50kAAAAIDUSzQgPSapmaQ5Zva+pGskbZA0\nZdcOZtZKUh9Jn6eqSFRHBwkAAAD5yMz2M7MPzGyxmX1sZgfXsl83M3vNzBaZ2RdmFtcicgkFJHef\nKOl2Vd2LdIykdZLOcvedEbsNU1WIiu0qIYViO0juHmA1AAAAQKN5SNLD7r6/pPGSnozdwcxM0iuS\nnnL3A9z9IEkvxHPyRDtIcvexkjpI2lfSHu7+dswus1W1gl21QpE6kR2kyspKff/99wFWAwAAAKSf\nmXWSdISkiaFNL0nay8x6xuw6WFKpu0/atcHd18RzjYQDUujkW919qdfQtnD3r9x9lrvHrnaHFIrs\nIEnchwQAAIC8sJekYncvl6RQHlkuqVvMfgdJWmdmz5nZZ2b2ipntG88FkgpIUlXbyswONbMfhV6H\nhlpZaASRHSSJ+5AAAACQEwrMbEXE6+okz1Mk6QRJN7p7X0lTFecUu6JErxQKQWMlXa2qqXaR1pvZ\nHZJuq6m7hNShgwQAAIAcVOnuXev4/FtJXcysyN3LQ9mkm6q6SJGWS/rM3XctHPe0pPvNrIm7l9VV\nQEIdpFABL0r6i6qef/S9pK9Cr+9D226RNKm2cyA16CABAAAg37j7WkmfSjo7tGmYpBXuviRm1/+T\n1NXM9gyNT5H0ZX3hSEp8it15kk6XVKyqZyC1cvde7t5LUqvQ58WSTjez8xI8NxJABwkAAAB56lJJ\nl5rZYknXSrpAksxsnJldJknuvl3SZZJeN7N5kn4l6efxnNwSmQlnZjMk9ZPU290X17LP/qp6oOyH\n7n583CcPQGFhoVdUVARdRlI2b96s3XffPTyeOnWqhg4dGmBFAAAAQMOYWYW7J3wbUCol2kE6TNL0\n2sKRJIU+e1dS74YUhrrRQQIAAABSL9GA1FzSpjj22xTaF2nSpEkTFRX9J1xzDxIAAADQcIkGpFWS\n+tW1nHfos36hfZFGkV0kOkgAAABAwyUakN6S1F3SeDOrdmxo262hfaY2vDzUJXIlOzpIAAAAQMMl\negPULapa/eG3kn5qZs9I+ib02b6SRoV+3SppfKqKRM0iO0hr164NsBIAAAAgNyS0ip0kmdmxqnoK\nbWdJsQebpDWSRrj7zJRUmEbZvIqdJPXu3Vvz588Pj8vLy1VYWBhgRQAAAEDyMmEVu4QDkiSZWStV\nPZzpeEm7Hr60UtJ0SRND645nvGwPSC1bttTOnTvD45deeklnnHFGgBUBAAAAycuEgJTUxUMB6KHQ\nCxli2bJlQZcAAAAAZLVEF2mIi5lNDD2xFmnUoUOHqDELNQAAAAANk5aAJKmHpEPSdG6EEJAAAACA\n1EpXQEIj2G233aLGkfcjAQAAAEgcASmLRT4HSaKDBAAAADQUASmLRT4HSSIgAQAAAA1FQMpisR0k\nptgBAAAADUNAymJ0kAAAAIDUIiBlMe5BAgAAAFKrzgfFmtnWJM/bIsnjkIDYDhJT7AAAAICGqTMg\nSWrdgHN7A45FHGI7SFu3JptnAQAAAEj1B6SfNEoVSEpsB2nDhg0BVQIAAADkhjoDkru/3liFIHGx\nHaT169cHVAkAAACQG1ikIYvFdpAqKysDqgQAAADIDQSkLBbbQQIAAADQMASkLHbsscdGjffcc8+A\nKgEAAAByAwEpi7Vp00b9+/cPj2On3AEAAABIDAEpyw0bNiz8ngfFAgAAAA1DQMpykfch8aBYAAAA\noGEISFkuMiDRQQIAAAAahoCU5Vq0aBF+v3PnTrl7gNUAAAAA2Y2AlOVil/ouKSkJqBIAAAAg+xUl\nsrOZXR3nrt9LWi/pE3dfknBViFtsQNqxY0dUVwkAAABA/BIKSJJul5TQHC4zmyXpYndflOC1EIfY\nMLRjxw61b98+oGoAAACA7JZoQJogqbOkUarqEr0vaamqQtM+ko6T1ETSs6Fz95f0Q0nvmllfd1+T\nkqoRFttBYiU7AAAAIHmJBqRbJc2RNEXS5e6+IvJDM9tD0gOSBko6QtJmSY9IOlvSbyWNbWjBiFbT\nFDsAAAAAyUl0kYZxqgpVI2PDkSS5+ypJZ4b2GefupZKuUFVQOrmBtaIGBCQAAAAgdRINSKdKet/d\na53H5e47VDX17tTQeKukuaqagpcoT/Er58Teg8QUOwAAACB5iQakjqq6x6g+RZIiVwpYrcSn8yEO\ndJAAAACA1Ek0IK2UdLyZ7V7bDmbWTtIgScURmztK2pR4eahP8+bNo8YEJAAAACB5iQakFyW1lTTV\nzI6K/dDM+kn6P0ltJE0KbTNJB0time80MLOoaXZMsQMAAACSl+i0t5sk/UhVK9R9YGZLFb3Md3dJ\nJulfoX0l6b9VNS3v9QZXixq1bNkyHIzoIAEAAADJSyggufs2MztO0m2SzlFVIOoescv3kiZKGuPu\n20LHzFHVFDukScuWLbVhwwZJBCQAAACgIRKdYid33+Lul0j6gaqW7r449DpF0g/c/SJ335zaMmu2\nbt06/frXv1b37t3VrFkz/eAHP9DJJ5+sRYvyazYfU+wAAACA1Eh6ZTl33yJpagprScjXX3+tgQMH\nqqioSOeff766deumjRs36pNPPtG6det0wAEHBFVao4tcyY4OEgAAAJC8rF16e9SoUerYsaNmzJih\nNm3aBF1OoAhIAAAAQGokFZBCS3kfK2lPSc1r28/dJyRZV53effdd/fOf/9TkyZPVpk0blZaWSpKa\nNWuWjstlPKbYAQAAAKmRcEAys3GSfiepaV27qWplu7QEpH/84x+SpLZt2+q4447TzJkz5e7q06eP\n/vrXv+qkk05Kx2UzFh0kAAAAIDUSCkhmdrmkP4aGMyV9KWlrqouqz+LFiyVJw4cP11FHHaXnnntO\nGzdu1M0336xTTjlFU6dO1ZAhQxq7rMAQkAAAAIDUSLSDdJmkCkk/dffAnmu0bds2SVKvXr00efJk\nVT2LVho8eLAOOuggXXfddTUGJDO7WtLVEePGKTjNmGIHAAAApEaiy3zvJ2lWkOFI+k8gOPfcc6NC\nzn777acBAwbo448/1vbt26sd5+4T3L3rrleuBCQ6SAAAAEBqJBqQtktamY5CErHnnntKkn7wgx9U\n+6xLly5yd23ZsqWxywoMAQkAAABIjUQD0mxJh6SjkET069dPkrRixYpqn61YsUJFRUVq165dY5cV\nGKbYAQAAAKmRaEC6UdKBZnZmOoqJ12mnnabWrVvr0UcfVXl5eXj7vHnzNHv2bB1//PFq3rzW1cdz\nDh0kAAAAIDUSXaShXNKtkp42sxMlTZG0XFJlTTu7+6cNK69m7du31/jx4zV69GgNHDhQP//5z7Vx\n40bdc889atGihW677bZ0XDZjEZAAAACA1Eg0IH2iqucbmaTzQq/aeBLnj9vll1+u9u3b6/bbb9fY\nsWPVtGlTDRw4UDfffLMOPfTQdF02IzHFDgAAAEiNRAPMp6oKPhlh5MiRGjlyZNBlBI4OEgAAAJAa\nCQUkdz8iXYUgeZEBqby8XGVlZWrSpEmAFQEAAADZKdFFGpCBIqfYSUyzAwAAAJJFQMoBkR0kiWl2\nAAAAQLLqnGJnZrseJrTJ3T1iHBd335h0ZYgbAQkAAABIjfruQVqvqiW8D5K0WNK6BM6d1lXs8B+x\nAYkpdgAAAEBy6gswG1UVdHY9jXWTMmgVO1SJvQeJDhIAAACQnDoDkrt3qGuMzMAUOwAAACA1Mn0K\nnAVdQDZgih0AAACQGqxilwOYYgcAAACkRoM6SGbWUlLz2j5nFbvGUVRUpCZNmqisrEwSAQkAAABI\nVsIBycwOlnSDpMGS2taxK6vYNaKWLVtqy5YtkghIAAAAQLISCjBm1lfS+5JaqOr+oFJJ36WhLiSo\nRYsW4YDEPUgAAABAchLt8NwoqaWk5yVd5+7/Tn1JSEbkQg10kAAAAIDkJBqQjpH0taRR7l6ZhnqQ\nJAISAAAA0HCJrmLXVNIcwlHmiVzJjil2AAAAQHISDUiLJe2ejkLQMHSQAAAAgIZLNCA9JulYM+uW\njmKQPAISAAAA0HCJBqT7JE2R9KaZHZeGepAkptgBAAAADZfoIg3zVBWq9pf0rpl9J+lbSTXdk+Tu\n3ruB9SFOdJAAAACAhks0IB0S8d4k/Zekg2rZ15OqCEkhIAEAAAANl2hAOjQtVaDBmGIHAAAANFxC\nAcndP09XIWgYOkgAAABAwyW6SAMyFAEJAAAAaDgCUo5gih0AAADQcHVOsTOzyapabOGX7r4qNI6X\nu/tpDaoOcaODBAAAADRcffcg/VhVAel3EeN4sYpdIyIgAQAAAA1XX0D6SejXb2PGyDCRAamkpESV\nlZUqKGAGJQAAAJCIOgOSu79e1xiZI/IeJElat26dOnfuHFA1AAAAQHaixZAjIjtIktS9e/eAKgEA\nAACyFwEpR8QGJFayAwAAABKX0INidzGz3SWdKukASW0kWQ27ubtf2YDakIDYKXYAAAAAEpdwQDKz\nX0i6R1Lk38h3BSSPGLskAlIjie0gAQAAAEhcQlPszOxYSY+Ehv9P0seh97+V9KCk1RGf/ToVBSI+\nBCQAAACg4RK9B+k3oV9PDU2f+1KS3P1Od79cVVPuJkk6S1IiD5VFAzHFDgAAAGi4RANSf0nz3H1G\nTR+6+3dXnU2zAAAgAElEQVSSLpBUKen6BtaGBNBBAgAAQD4ws/3M7AMzW2xmH5vZwfXs/6SZuZnt\nFs/5Ew1I7SV9FTEuD1003L5w952S3pc0NMFzowGaNWsWdAkAAABAY3hI0sPuvr+k8ZKerG1HMztD\nUlkiJ080IG2W1DxivCn0a9ca9u2Y4LnRAGY1LSQIAAAA5A4z6yTpCEkTQ5tekrSXmfWsYd/Okv4g\n6epErpFoQPpW0l4R4y9Cv/4oopAWko6RtDLBcwMAAADIbwVmtiLiFRtu9pJU7O7lUtVzhSQtl9St\nhnM9Immsu29LpIBEl/meIelXZtbB3ddLel1SqaTxZtYuVNyFquoe/T3BcwMAAADIb5XuXtPstISY\n2UWSlrv7O4kem2gH6SVJcyT1kyR3XyfpWlVNu/uzpEclDZBULOlPiRaD1CotLQ26BAAAACCVvpXU\nxcyKJMmq7jPppqpGTaRBkk4zs6VmtjS0bb6Z9a3vAlbVlWqY0PORfiapnaqW/n4oFJ4yWmFhoVdU\nVARdRsrE3oe0Zs0aderUKaBqAAAAgMSYWYW71znLzcymS3rS3Z80s+GSrnX3I+o5xiXt7u6b660h\nFQEpW+V6QPrqq6/Us2e1+9UAAACAjBRnQDpAVSvXtZe0VdIF7r7AzMZJWuXuD9ZwTNwBKaF7kMxs\nvqSv3f30RI5DMLZu3Rp0CQAAAEBKufsiSUfXsP3PdRwT95LPid6D1FNSSYLHoJFMnjw5arxly5aA\nKgEAAACyU6IBabmkVukoBA03ZMiQqDEdJAAAACAxiQakVyQdZ2a7p6MYNEzz5s3VpEmT8JgOEgAA\nAJCYRAPSTZKWSXrDzHqnoR40gJmpTZs24TEdJAAAACAxiT4o9llJGyQdL2mOmX0jaamknTXs6+5+\nWoOqQ8Latm2rDRs2SKKDBAAAACQq0YD044j3BZJ6hF41yd/1wwNEBwkAAABIXqIB6SdpqQIp07Zt\n2/B7AhIAAACQmIQCkru/nq5CkBqRHSSm2AEAAACJqXORBjN7x8zGNlYxaDim2AEAAADJq6+DdLyq\nFmFAloicYkcHCQAAAEhMost8I8PRQQIAAACSR0DKMXSQAAAAgOQRkHIMHSQAAAAgeQSkHBO7zLc7\nj6MCAAAA4hVPQDrPzCqSeJWnvXpUE9lBqqio0I4dOwKsBgAAAMgu8QQka8ALjSwyIElMswMAAAAS\nEc+DYv8haXy6C0FqRE6xk6oWaujSpUtA1QAAAADZJZ6AtNrdZ6S9EqQEHSQAAAAgeSzSkGNq6iAB\nAAAAiA8BKcfQQQIAAACSR0DKMU2aNFGLFi3CYwISAAAAED8CUg6K7CIxxQ4AAACIX52LNLg7ASoL\ntWnTRmvWrJFEBwkAAABIBAEoB0Uu1EAHCQAAAIgfASkHRU6xo4MEAAAAxI+AlIPoIAEAAADJISDl\nIDpIAAAAQHIISDkosoNEQAIAAADiR0DKQSzzDQAAACSHgJSDmGIHAAAAJIeAlINYpAEAAABIDgEp\nB0V2kLZt26bKysoAqwEAAACyBwEpB0V2kKSqkAQAAACgfgSkHBTZQZK4DwkAAACIFwEpB8V2kAhI\nAAAAQHwISDkotoPEQg0AAABAfAhIOYgpdgAAAEByCEg56L/+67+ixnSQAAAAgPhkekDyFL/yQmFh\noVq3bh0e00ECAAAA4pPpAQlJilyogYAEAAAAxIeAlKMi70Niih0AAAAQHwJSjqKDBAAAACSOgJSj\n6CABAAAAiSMg5ajIgEQHCQAAAIhPzgSkL7/8Us2aNZOZ6dVXXw26nMA1b948/P7ll18OsBIAAAAg\ne+REQHJ3XXrppWrSpEnQpWSMiRMnBl0CAAAAkHVyIiA9/vjjmjNnjn73u98FXQoAAACALFYUdAEN\ntW7dOo0dO1bXXXed9thjj6DLAQAAAJDFsr6DNGbMGHXo0EFjxowJupSMVllZGXQJAAAAQMbL6g7S\nu+++q6eeekpvvvmmmjZtWu/+Zna1pKsjxuksL1AtW7bUjh07wuMtW7Zo9913D7AiAAAAIPNlbQep\ntLRUl112mX72s5/pxBNPjOsYd5/g7l13vXI5IHXs2DFqvH79+oAqAQAAALJH1gakv/71r1q1apUm\nTJgQdCkZqUOHDlFjAhIAAABQv6wMSMXFxbrlllt04YUXaufOnVqyZImWLFmitWvXSpJWr16tJUuW\nqKysLOBKg7PnnntGjQlIAAAAQP3M3YOuoS41Fjd37lz17du33oO//PJL9erVK3JT1Jy6wsJCr6io\naFCBmWr+/Pnq3bt3ePz444/rggsuCLAiAAAAoG5mVuHuga6TkJWLNHTv3l2TJk2qtn369Om67777\nNHbsWB155JHVuij55LDDDosar1u3LqBKAAAAgOyRlQGpbdu2Gj58eLXt3333nSTp6KOP1k9/+tPG\nLivj9OnTR3PnzpXEFDsAAAAgHll5DxLiE7lQAwEJAAAAqF9OBaTzzz9f7k73KCRyqW8CEgAAAFC/\nnApIiEYHCQAAAEgMASmHRQYkFmkAAAAA6kdAymF0kAAAAIDEEJByWGRA2rx5c14/OBcAAACIBwEp\nh0Uu0iBJGzduDKgSAAAAIDsQkHJYZAdJYpodAAAAUB8CUg6LDUgs1AAAAADUrSjoAuphQReQzdq3\nbx81poMEAAAA1I0OUg5r2rSp2rZtGx4TkAAAAIC6EZByHEt9AwAAAPEjIOU4AhIAAAAQPwJSjosM\nSCzSAAAAANSNgJTjIp+FRAcJAAAAqBsBKccxxQ4AAACIHwEpxxGQAAAAgPgRkHIcAQkAAACIHwEp\nx0UGpB07dmjHjh0BVgMAAABkNgJSjotcpEGiiwQAAADUhYCU4yI7SBIBCQAAAKgLASnHEZAAAACA\n+BGQctxuu+2mwsLC8JiABAAAANSOgJTjCgoK1L59+/CYgAQAAADUjoCUByKn2a1bty7ASgAAAIDM\nRkDKAzwLCQAAAIgPASkPEJAAAACA+BCQ8gABCQAAAIgPASkPRD4sloAEAAAA1I6AlAdYpAEAAACI\nDwEpD0QGpDVr1sjdA6wGAAAAyFwEpDwQGZAkadasWQFVAgAAAGQ2AlIeiLwHSZLOPffcgCoBAAAA\nGsbM9jOzD8xssZl9bGYH17DPoWb2npktNLN/mdnjZtYinvMTkPJAbAfpm2++CagSAAAAoMEekvSw\nu+8vabykJ2vYp0TSFe7eS1JvSa0kXRPPyQlIeSA2IAEAAADZyMw6STpC0sTQppck7WVmPSP3c/ev\n3H1+6H2FpI8l7RPPNQhIeaBly5ZBlwAAAADEo8DMVkS8ro75fC9Jxe5eLkletfrYckndajuhmbWS\ndJGkv8dTQFFydSObmFnQJQAAAADxqHT3rqk6mZk1lfS8pDfd/ZV4jqGDlKcqKiqCLgEAAABI1LeS\nuphZkSRZVSegm6q6SFHMrImqwlGxpCvjvQABKU+88cYbUeNly5YFVAkAAACQHHdfK+lTSWeHNg2T\ntMLdl0TuFwpQz0naKOkST+BBoASkPHHEEUdEjb/44ouAKgEAAAAa5FJJl5rZYknXSrpAksxsnJld\nFtpnpKQzVLWgw2dmNtfM7ovn5JZAmMo5hYWFnk9TzTp27Kj169dLkm699Vb97ne/C7giAAAA4D/M\nrMLdA10ngQ5SHjnwwAPD7+kgAQAAANURkPLIQQcdFH5PQAIAAACqIyDlkciA9OWXXyqfp1cCAAAA\nNSEg5ZHIKXbbtm3TypUrA6wGAAAAyDwEpDwS2UGSqrpIAAAAAP6DgJRH9thjD7Vp0yY85j4kAAAA\nIBoBKY+YGSvZAQAAAHUgIOWZ2IUaAAAAAPwHASnPRAakzz//nJXsAAAAgAgEpDwTOcVu48aNWrdu\nXYDVAAAAAJmFgJRnWMkOAAAAqJ3l8xSrwsJCr6ioCLqMRlVZWanCwsLwuFWrVvruu+8CrAgAAACo\nYmYV7l4UZA10kPJMQUH0b/n27dsDqgQAAADIPAQkaPXq1UGXAAAAAGQEAhL0+uuvB10CAAAAkBEI\nSNDkyZODLgEAAADICASkPHTYYYdFjd966y3t3LkzoGoAAACAzEFAykPTpk2LGu/cuVPvvPNOQNUA\nAAAAmYOAlIc6dOigyspKde3aNbyNaXYAAAAAASlvmZl+8pOfhMdTpkxRPj8TCwAAAJAISHktMiCt\nWrVKn376aYDVAAAAAMEjIOWxQYMGqVWrVuEx0+wAAACQ7whIeax58+YaOnRoePzaa68FWA0AAAAQ\nPAJSnoucZvfZZ5+puLg4wGoAAACAYBGQ8tyAAQOixgQkAAAA5DMCUp4rKIj+EdiyZUtAlQAAAADB\nIyDlua+//jpqfPfddwdUCQAAABA8AlKeO+6446LGZqbi4mJt2LAhoIoAAACA4Fg+Pxy0sLDQKyoq\ngi4jcB07dtT69eurbX/00Ud14YUXBlARAAAA8pGZVbh7UaA1EJAISC+++KJGjBhR42f5/PMBAACA\nxkVAChgBqcqGDRvUsWPHGsNQPv98AAAAoHFlQkDiHiSoffv26tOnT9BlAAAAAIEjIEGSdMIJJwRd\nAgAAABA4AhIkSYMHDw66BAAAACBwBCRIko499lgVFVWf7jl79uwAqgEAAACCQUCCJKl169bq379/\nte0DBgyQmemCCy4IoCoAAACgcRGQEFbXNLsnn3yy8QoBAAAAAkJAQlh99yHdeeeduu666/Tcc89p\n7ty5MjOZmSZMmKCKigrNnTtXZWVlkqSSkhJ9//33jVE2AAAAkDI8B4nnIIV9//33atasWYPPc/XV\nV2vChAmSpOeee04jR45s8DkBAACQ+zLhOUgEJAJSlKOOOkofffRRSs+Zzz9jAAAAiB8BKWAEpOqW\nLVumK6+8Uq1atdK3336r999/v8HnzOefMQAAAMSPgFS/VBdnkQMCUt2GDx+ul156qcHnif0Z++ab\nb9SpUye1atUqanvz5s1VWlpa4zEAAADIfZkQkFikAbW64oorUnKeiy66SGamDz/8UGamfffdV61b\nt9aSJUv00Ucf6bXXXtPChQvD4UhSyqf5AQAAAPGgg0QHqU6PPPKI7rvvPr366qsqKCjQkCFDdN55\n5+mBBx7QypUr03bdK6+8Uu+9957atm2rv/zlLzr66KPTdi0AAABkhkzoIBGQCEhJWbJkifbbbz9J\n0ogRIzRp0qS0XauwsFDjxo3TNddco8LCwrRdBwAAAMHKhIDEFDskpWfPnnJ3ubtuvvnmtF6roqJC\n1113nYYOHarVq1fHfdyrr74aflbTwoUL01ghAAAAcgUBCQ3WuXNnNW3aNO3XeeeddzRixAiVlZXp\nxhtv1EcffSR316hRo3T44Yfru+++i9r/9NNPD78/8sgjoz4rLS3VH//4R82ePTtl9ZWVlWnTpk0p\nOx8AAAAaX1ZOsfv000/1zDPP6J133tE333yjwsJC7b///ho9erRGjRolM6vpMIkpdmnz3HPP6ckn\nn9TIkSP1i1/8Im3XadKkicrKysLjPfbYQ6tWrQqPZ86cqWeffVb9+vXTeeedF3XsggULdMghh0hS\n1M/I7Nmz1b9//6Rrqqio0J133qkbbrhBFRUVeuaZZ3TGGWckfT4AAIB8lQlT7LIyIP385z/XtGnT\nNGzYMPXt21clJSV64YUX9MEHH+gXv/iFHnvssdrOR0BqBBMnTtQ555wjSZoxY4YGDhwoSRo6dKje\nfPPNhM/XvHlzlZSUNLiugoIC/fKXv9TNN9+s3XbbrcZ9hgwZorfeeivucy5evFjnn39+VCdq6NCh\nmjp1aoPrBQAAyDcEpPrVWNwHH3ygww8/XM2aNQtvq6ys1AknnKAZM2ZEdQpiEJACVkd3r9GcdNJJ\ndQaYkpISzZo1SwMGDFDz5s2jPlu/fr2++uor7b///po2bZrOO++8auHtmGOO0cyZM2s89+rVq9Wl\nSxdJ0v77769FixaFP3N3nX322frmm280bdo0tWjRItkvEQAAICtlQkAK9OLJGjBgQLVtBQUFGjZs\nmGbMmKF//etftQUkBOyzzz5T3759A62hvu5OZCgqKyvThRdeqB49eui8887TPvvs06BrX3PNNeH3\nixcvjvrsJz/5iV5//XVJUsuWLXlYLgAAQACyMiDVZsWKFZKkjh07BlwJatOnT5/wX/wPO+wwLViw\nIPzZ5s2b9eyzz6pTp04aNmxYeHtRUZHKy8sbvVap6p6nXa6//vq4jysrK9OCBQt06KGHauvWrTrk\nkEPUs2dPrV+/vtZjdoUjAAAABCdnVrErLi7Www8/rL333lvHHnts0OUgDvPnz9fLL7+sW2+9Ve6u\ntm3b6rLLLtMZZ5yhk08+ObzfXXfdpeOOO06Sqi28kIncXU2bNtXhhx+upk2bqkOHDlq9erVmzpxZ\nbbnx8ePHy8zUsmXLgKr9j48//libN28OugwAAIBAZeU9SLFKS0s1ePBgzZ49W2+++aYGDx5c435m\n9ltJV0eM96ysrExNpUipLVu26KabblLbtm01ZsyYqGlvRx11lD766CNJVff0PPjgg/rss8/UrVs3\n3XvvvQlfa8iQIXr//fdVWlqadL2xq+mlQkVFhQoKGuffMCLvDVu2bJm6devWKNcFAACIlAn3IGV9\nQCovL9ewYcP02muv6eGHH9ZFF11U1+4s0pDDSktLqy2qUJ/CwkLt3LlTq1ev1rp167Rw4UKNGjUq\nrmMXL16sQYMG6bLLLtOyZcv06KOPJlN2ra699lp17txZ5557rtq1a5fUOR5//HFdeOGFmjhxYp1f\nV2RAOuecc/TUU08ldb102rp1q958802deuqpLGARY86cOTriiCPUtm1bFRcXp+T7c9ZZZ2nSpEla\nsGCBevXqFd7u7jr33HP13Xff6cUXX1RhYWGDrwUAwC6ZEJDk7pn8qlN5ebmPGDHCJfk999xT3+4e\ne/6CgoJ4jkEWmTNnjg8aNMj/+c9/+r333uuqCtn+xhtv+MEHH+ySfPTo0V5RUVHj8Tt27AgfI8nb\nt28fNY58RWratGmt+6Xidf3114fff/jhh1HXXrdund9+++3++uuve2VlZdT2yHNs3bq11u9b5H6n\nnnpq1PdjzJgxftBBB/ndd9+dzG9JSpSVldX6vc9UJSUlfvvtt/vChQuTPsdRRx0V/ppLS0tr3S/y\nezNo0CB/6qmn/KabbvJ169YldL1dPz8333xzrd/vI444Irx9991394kTJ3qXLl38vffeS/wLzHA7\nduzw77//vlGuNXfuXP/ss88a5Vr5oLKy0seOHevXX3990KXE5csvvwz/ufrf//3foMsBAiWp3APO\nIEEHoKQDUkVFhZ955pkuyW+//fZ6v9khBKQ8VlZW5hs3bqx3v1mzZvmRRx7pM2fOdHf3jz76yGfO\nnOnLly8P/w+sb9++UcekMxzV9Jo2bZrPnDnTy8rK/Ljjjgtv79+/v7/wwgu+aNEif/rpp6OOidzv\n448/rrX+U0891detW+ezZs3yAw44ILy9SZMmvmHDBi8uLvbNmzfX+30sLS31nTt3urv7iy++6J07\nd/bJkyf7smXL/JNPPvH169d7eXm5d+/e3SX5pEmTqh1/8MEHe7t27fz++++PqvHDDz/0e++91994\n441q150yZYpL8jPPPLPeGiMDZaSNGzf69OnTfc2aNfWeozaR9X799dcJHx8bCm+55ZYa95s/f36t\nPyennHJK1L5r1qzxUaNG+YgRI3zOnDnh7ZWVlX7fffd5+/btvU+fPt6iRYtaA1JdP5cTJ04Mv1+7\ndm21WhctWhT+mXjooYf8rrvuqvZ78MADD4TPsXLlSv/mm2/8rbfeSvj711A/+tGPav1HiVSL/Mec\nZ555JunzTJkyxadMmZL08QsXLgzX8dVXXyV9nkxw4IEHhr+WwYMHN/h8lZWVvs8++7gk/+Mf/5j0\neebNm+e///3vfdu2bVHbe/bsGfVnqaSkxKdPn+6bNm1qaOlA1iEgJRmQKioq/Nxzz3VJ/pe//CWu\nb3YIAQlp8ac//SmuYHPOOef4Oeec45L8nXfeifrs2muv9ZKSEr/qqqvSHrBatGjhV111lffq1Sv8\nP/14Xr179w6/v+GGG6L+Ir5mzRq/7bbb/MEHH/QxY8aEP/vZz35W6/natWsXNd53333D77t06RJX\nTZHf+x//+MdRn8WGroqKCp8xY4b/6U9/8gEDBnhRUZHvt99+vnTpUp87d64PGDDAhwwZ4kVFRS7J\nO3To4C+88EL4fI8++qiXl5f7hg0bvLKy0jdu3Oi9evXys88+28vKyvz111/3xx57zLdu3RpVx0UX\nXeTDhw/3QYMG1dkJcne///77fdiwYf75559HnePkk08Ov1+wYIFfccUV9X5vOnXq5H/+859dku+1\n115Rv2eS/P777/fS0lK/5JJL6jxPr169XJKfccYZcf+sDBgwIPw1Rf7Fe9f3NbaOE0880SdMmFDr\n+Zo2berPPvus9+7d23/5y19G/cWxsrLS3377bb/lllt86dKlSf85Likp8X//+9/+/fffR127R48e\nSZ+zNrt+X1q2bBl1rZEjR3pFRYVv377d3at+Zt966y3/5JNPag307u6jRo0Kn+Pss8+u82vc9edu\nxowZUZ/Ffs9/9atfuSR//vnnE/ravvjiC1+8eLG7u2/fvt3nzp1brfbIDvcTTzyR0PnjEfu1xGv9\n+vV+zTXXhOvf5dlnn406X1lZWa3nuPXWW12SX3jhhb5+/XofM2aMX3fddf7FF1/UWlNsvbsCXseO\nHb20tNSXL1/uq1atcnf3N99804cPH96gf8ABMpkISMkFpKuvvtol+ZFHHulPP/10tde8efNq/Z5H\nvghISKXJkyf7mWee6d26dQv/T66goMBXrFjhP/3pT33MmDHVjrn88svD++76l/XS0tJqf2nKhtdh\nhx0WeA2xrxEjRoS/15WVlT548OAGn7Nz584uKarDEPuKDWqRr4KCAn/ggQfczPzVV1/1559/PvzZ\nlVdemdKvPzaINPZr17TWVL0ip7zuvffePmbMGB87dqyfcMIJUfv97W9/81tvvdVvvPFGv+uuu3z0\n6NHer18/Hz58uPfr1887duzoV1xxhX/++ed+yCGHeJcuXfx//ud/wse3adMm6nwtWrSo889+WVlZ\nnX9h3uW9997zJ554wleuXFnr19inT5+oceTPxIEHHuijR4/2F154IRyg3N23bdtW7Ty12TXzYtfr\niSeecElR/y2q6RU7Lfnee+/1ESNG+M6dO72ystIXLFjgO3fu9EceeSR8zJAhQ6LOUVxc7D179vTf\n/OY3fvzxx9da74oVK8Lb165d6+PGjXNJPn369Gpfz9KlS8Pd/uLiYr/44ot93rx51eq/5JJL/Nhj\nj/W///3vvnXrVn/iiSd81qxZ/vXXX4f3iZ1aescdd4Tfd+rUKeqzDRs21Pj93b59e9R+hYWFtX5P\nTzvttIT/DFx00UVR46FDh4bf1/WPA5988onvt99+fsghh/g///nPWvcDMoEISMkFpIEDB9b5H5A6\n5hwTkJB2mzZt8ksvvdT33ntvv/HGG5M6x+eff15tmhOvxF8jRozw0tJS//zzz+vsZPHiVd9r1z98\nLFq0KOrPauT0zwkTJviCBQv89NNP9+eff96ffPJJ/81vfuNvvPGGz549u1Hr/eyzz3zcuHG+bds2\n//LLL338+PH+8ssve+vWrZM6X+Q/Lpx//vkprzdSXfs9/vjj4fcjR45M6lo9evRwqeofK5Kt9/nn\nn/ctW7aEg/ETTzzh559/vt99992N+vsc+erZs6efddZZ3qNHD1+/fr3PmjXLL7nkkvA/Ku96tWrV\nyidOnOiTJ0+u9X7cdFq0aFGDOr3IfcqAgJT1q9gliFXskDXmzZunV155Jbx8fW1OOukklZeX66T/\n396dx0dVnf8D/zxBdmQR2UuIWgQjCFR2ZZPyQwSUsFkRFAQVFKg0KrWKgFAQBIJoW5Gt/qAgu+yI\nrKIghE0WEWUNEGwMsoWQQGae7x/3znT2zCSTmQn5vF+v80rmnLuc++TM5J6595zbvj2mT5+OEydO\nhLCWFAlat26NuLg4lC9fHp999hm++uqrcFeJIoiIIML/1+O+++7DiRMnULhwYdy6dSvc1SlQQtk2\n+vbti88++wwAkJCQgNdeey1k+76dqCp+++03lCtXLmSPAwklzmKXwytIucArSJTvZGZmOs1m5viN\ntevA/aysLPutK67jShwHLTumdu3a6Y4dO/Spp57SgQMH6saNG3XUqFE6aNAgtVgsTrdJOX7jmt3t\nIUOGDNG4uDhdsWKFfvTRRxobG6s//fST0zItWrQI+FvSQMZMeUuut/7k9+Q44UKdOnWCss3ixYur\niLjddsTExHR7pZzM1Og4zrJ06dKakZGhQ4cO1XXr1vlcz3XfrtLS0jQrK8vpNkvXsaSqxmQXruPE\nXN24cUPfe+89HTx4sB48eFCPHTumEyZM0MOHDwd2sHlo3bp19uPM7nhsbty4oR07dlTAuJ3b19hE\nfyUnJ+tLL72kw4cP1/T09FxvL7cQAVeQwt0BYgeJyA+XL1/Wd955R6dOnapZWVl+r2e7naZSpUpO\n+ZmZmbp06VL98MMPA5ol6caNG3r06FH7bIDffPONjhw5UocNG+b0T8/1NiRH169f11atWungwYPd\nyhzHRzh2nlzHgDjuq23btvbxI+fPn3cbK+CYnnrqKV2yZInbDHG+UkJCgjZp0kTr1aunaWlpTmVP\nPPGE/XfHqdiDlRzHLzhOaDFo0CCn5Rz/QTpOKuFvqlu3rrZp08b++ssvv9TMzExNT0/XS5cuBby9\nwoULe+2QA8atURUrVszx7V55kWyPjLClxMREbdu2rVaoUCHsdcvPqXDhwmGvQ35Ma9eu1W7duunu\n3bvzfF8XL17U/v3769KlS1XVGK/pqdNksVi0b9++2X4Js3TpUi1XrpwC0O+//16PHj2qHTt21F27\ndo5kVEkAACAASURBVLktO3XqVAWgXbp00djYWAWgsbGxbu87R463VrrOYjxz5kwFjEldHMfDiYjT\n9tavX6/r16/XHTt2qKpqUlKSLliwQC0Wi6akpGiLFi30X//6l69/h3rz5k3t2LGjDhw4UFVVv/rq\nK+3Xr59euXLF53pLlizRzp07e/zyyRur1aqPP/64xsTEuI3fO378uM/9ZSctLc3pi9CpU6fmanvB\nAHaQ2EEiul1kZWXp7NmzczSltTdvvPGG9unTx61TeO7cOS1SpIg2btzYrSwzM1PnzJnjcdC5I6vV\nqm+99ZbOnTtXVVXPnDljnzbcYrHosmXL7LNGObpy5YouXbpUMzIy3MqWL1+uL774on3CDRvXeixf\nvlzHjh2rGzZscJpgoEePHvaThI0bN+r27du1T58+OmvWLFU1xrfZps/+6aefND4+3uN02osXL9Z+\n/frpsmXLnPb74YcfasuWLbVevXoevyU8e/asW4c5KyvL58mQ4wnwO++843RitX//fp01a5ZarVan\ndRxPIFwH1Due1LieJDVr1sx+AlW3bl2/Tv5mzJhh7/xt2LDBqWzgwIH69ddf6+7du1VVtVixYgo4\nPwtMVd0mbfCWatSooQ0bNtQiRYr4vPLmOFuj7YTS8Xdbh9/1+OPi4uy/P/LII/bZIhs1aqSqqomJ\nifrdd99pYmKiX/WtXLmy0+uVK1faf3fs/OcmnTt3ThcsWGBv15GQOnbsqLGxsVq1atU839e8efP0\niy++0PXr1+uECRP8WqdkyZJO7e/y5ctaqVIlrVWrliYlJenYsWP1ueee08TERKfZLb2lQCZrGT58\nuP33pk2b6qhRo3TXrl1qtVrtnZ5wpFGjRmmFChU8fgHWvn17LVmypNOEFYEk26zIntLkyZPtX07Z\nOpCePtdtk/fYkquvv/5aFy5cqFevXrV/znhKrjNL2tiuGHlKjhOTWa1W+2yzro8MSE1N1e7du2vr\n1q11x44dWrRoUY/bGzJkiMc6hBLYQWIHiYjyjuMzgtasWRO2ejiemM+cOdOpLCUlRePj43XKlCl5\n8lBSxwH1OR2QPXbsWAWgtWrV0i1btti3t3TpUl21apW+8MIL+uWXX2a7naNHj3rsmNmuQM6YMcMp\n/6uvvnL6x221WvXkyZN669YttVqt2r9/f+3Vq5daLBb7Fcf4+Hi1Wq06btw4t9t9XDtqO3fu9Ov4\np02b5vXk5K9//auuW7dOU1NT3dazWCw6YsQIXbBggb766qv2df7yl7/otWvXdNSoUT6vtqanp+vD\nDz9sX2/jxo2anp7udQY1RxcvXtTNmzfrpUuXdOfOndqyZUvt2bOn7tq1S1NTU+37zcrK0o0bN7p9\n6+06G5uq0eFNSkry+ViD9PR0bdKkiTZr1sxpZr+kpCS988477cstXrxYv//+e/3iiy80JSXFfktw\n5cqVdc2aNTp69Gj9xz/+obdu3dKbN2/qL7/8oqrq9Dy3Q4cOaZcuXbRs2bJ69uxZ/eSTT7RixYr6\n9ttve61fmzZtnI5z3759bieshQoV0kGDBumcOXM0JiZG77//frfHL2RkZOjEiRP122+/VVXj2Wm2\niQdsMw+2atXKaV+ZmZn29evWravbt2/X1157TadPn66HDh3SBg0aaMWKFXP8WXXx4kV9++23tX//\n/nrq1Ck9dOiQzps3T8+ePZvrDkp+nFk1nEnVmGExLS1NJ02aFPD6zz77rM/HHjim/v3769ChQ3X8\n+PFusxw6prfeesuv7bGDxA4SO0hERBHu6NGjbt/c5sbatWvtJwuBSEhI0Mcff1yvXbumaWlp+t57\n7/ns3Hjy888/6+bNmwMaM3D16lWdMmWKrly5MqB9BUNmZqaePHnSY9nrr7+uDRo08Ovh2zY//vij\nPv/88zpu3LiAbhV2dfPmzWw7+463/f7973/3uWxSUpJu2LBB9+7dq0lJSU5XgK1Wq1osFrVYLPbt\n/elPf8px3cPFcTrzCxcuhL0DwRS5iR0kI3EWO85iR0REdNs5ffo0oqKiEB0dHe6qRKRbt25h/fr1\nmDJlCrZu3RrWutxzzz2IioriLKwRoFy5cvjtt9/CWodImMXu9psbkIiIiAq8mJgYdo58KFy4MDp3\n7owtW7ZAVbF9+3a3Zdq1a+fXth544AH06NEDs2fPxtSpU/2uQ5kyZdCpUycsW7YMY8eORZUqVVCv\nXj2/13fUr18/DBgwwGv5iBEjAACvvPJKjrafFzp27BjuKri5dOlSuKsQGcJ9CSucibfYERERERkc\np+/esWOHZmVl6c8//6znzp3TU6dOKWDMCJeUlGSfGe7xxx93G8O2a9cuXbRokSYnJ2tGRoZu3bpV\nf/31V7VYLLpw4UKdPXu2Hj582Outkps2bbLXo2jRolq9enUFjNn9Ro8ebS9bunSpJicn6/fff2/f\nlu2WSFXVDz74QPv27es0Hk5VtV+/fvZtfPLJJ/rrr7/qunXrdP369Vq7dm17ma8xPY6patWqWrJk\nSa/l48eP12XLlumCBQuc8h0nNZo1a5Zf+3IdA9i+fXv778F6zEO4IQJusQt7JyWciR0kIiIiosBl\nZGTomTNn8mz7e/bs0RUrVujly5fzZPtnzpzRCxcu+L18cnKy03P4atSoYf998eLFarVaNTU1VTdv\n3qz33Xefvcx1NtSBAwcqAO3du7dTvm0qbwC6YsUKpw7L+++/rzNnztTVq1d77FTu3LlTjxw5oqqq\n27Zt06FDh+r169f13XfftW8jIyND582bp2PGjFFVY0xkQkKCHjt2zGnyk4SEhEBDGXSR0EGK9DFI\neYpjkIiIiIjIH1evXsXXX3+Npk2bomTJkli7di1Kly7tditiZmYmdu/ejfvvvx+VKlXK8f6sVitE\nBCKS/cK5tGXLFpQrVw7169fP831lJxLGILGDxA4SEREREVFEiIQOEidpICIiIiIiMrGDRERERERE\nZGIHiYiIiIiIyMQOEhERERERkYkdJCIiIiIiIhM7SERERERERCZ2kIiIiIiIiEzsIBEREREREZnY\nQSIiIiIiIjKxg0RERERERGRiB4mIiIiIiMjEDhIREREREZGJHSQiIiIiIiITO0hEREREREQmdpCI\niIiIiIhM7CAREREREVG+ISI1RWSHiPwkIoki8qCX5TqJyI8i8rOILBOR0v5snx0kIiIiIiLKT6YD\n+FRV7wcwAcC/XRcQkVIAZgHooqo1ASQDGOHPxkVVg1fVfKZQoUJqsVjCXQ0iIiIiIgIgIhZVvcNH\neUUAxwHcpapZIiIALgB4VFWPOyzXA0B/VX3cfB0LYIOq/i67OvAKEhERERER5RfVAVxQ1SwAUONq\nTxKAaJflogGccXh9GkAVEfHa+bLJdoHbmdVqhYhEwiWkKADWcFfiNsOYBhfjGXyMafAxpsHHmAYf\nYxp8jGnwhTOmhUTknMPrKao6JZQVKNAdJFWVcNcBAETknD+X+8h/jGlwMZ7Bx5gGH2MafIxp8DGm\nwceYBl+Ex/QszCtBDrfYRcO4iuQoCUA7h9cxcLjy5AtvsSMiIiIionxBVVMA7APQ28zqBuCc4/gj\n03oAfxCR2ubrVwB87s8+CvQkDXksLwIbEVe8QiScDfN2jTNjGnyMac7lp38++SXWjGnwMabBx5gG\nX4GLqYjUgjFzXXkAVwH0U9VDIvIegGRV/cRc7kkAE2HcNXcYwPOqeiXb7bODlGfYQcodnngGH2Ma\nfIxpzuWnfz75JdaMafAxpsHHmAYfYxpkvMWOiIiIiIjIxA4SERERERGRiR0kIiIiIiIiEztIRERE\nREREJnaQwsBqtSIhIQG1a9dG0aJFUb16dbzxxhtIT08Pd9Ui3r59+xAfH48GDRqgbNmyKF++PJo1\na4Z58+bBdcKRmJgYiIjHlJWV7RT4Bcbp06e9xunRRx91W37t2rVo1qwZSpYsifLly+Ppp5/GmTNn\nPGy54Bo1apTXmIoIatasaV+W7dTd+PHj0b17d3ts6tev73P5QNrksWPH0KVLF5QrVw6lSpVCq1at\nsHXr1jw4isjib0zPnz+PcePGoUWLFqhcuTJKlSqFhx56CKNHj0ZaWprb8n379vXafjdu3JjXhxU2\ngbTRQN/jbKO+Y7p161afn68igvPnz9uXL6htFAjsnAngZ6mjAv2g2HAZNmwYpk2bhri4OMTHx+Po\n0aOYOnUqDhw4gA0bNsB43hV5MnHiRGzatAndunXDwIEDkZGRgUWLFqFPnz7YsmULZs2a5bR87dq1\n8fbbb7ttp1ChQqGqcr4RFxeHrl27OuVVrFjR6fWyZcvQvXt31KtXDx988AGuXLmCqVOn4pFHHsGe\nPXtQuXLlUFY5YnXt2hW///3v3fK3b9+OTz/9FJ06dXLKZzt19re//Q3ly5fHww8/jIsXL/pcNpA2\neeLECTRv3hx33HEH3nzzTZQpUwYzZsxAu3btsGHDBrRp0yavDy1s/I3pqlWr8N5776Fz587o1q0b\nihcvjm3btmH06NFYsmQJdu3ahRIlSritN3fuXLe8OnXqBPUYIkkgbRTw/z3ONpp9TB944AGP7S01\nNRXDhg1D/fr1Ua1aNbfygtZGgcDOmfhZ6kJVmfImeXT48GEVEe3atatT/rRp0xSALly40NuqGgHH\nFPb4ffvtt5qRkeGUZ7FYtFWrVgpADx06ZM+vUaOGtmrVylc8vQn3sYc0pqdOnVIAOnLkSJ9BuXnz\nplatWlWjo6P12rVr9vz9+/drVFSUDho0yNfq4T72kMbUm6eeekoB6MGDB+15BbidenXixAn77zVq\n1NB69ep5XC7QNtmjRw+NiorS/fv32/OuXbum0dHRGhsb66tK4Y5VyGJ65MgR/eWXX9zyR4wYoQD0\no48+csp//vnn1TiVCFi4Y5WrmPobT1u5v+/xXLRR9VD3SE0eBRJTTxISEhSATps2zSk/F21UNfyx\nylVM/T1nCuFnqUZArPxKvMUuxBYsWABVxWuvveaU/+KLL6JEiRKYN29emGqWPzRv3hxFixZ1youK\nikK3bt0AAIcPH3ZbJysrC9euXQtJ/fK7jIwMr7d6btu2DcnJyRgwYABKlSplz69fvz5at26Nzz//\nHBaLJVRVzXdSUlKwZs0aNGrUCHXr1nUrZzv9n3vvvdev5QJpk9evX8fKlSvRunVrp1t3SpUqhQED\nBuCHH37Avn37gnsgEcTfmMbGxqJSpUpu+T169ADg+TMWML5svXr1KqxWa84rmY/4G09H2b3H2UYD\nj6mjOXPmoGjRonj22Wc9lhe0Ngr4f87Ez1J37CCFWGJiIqKiotC4cWOn/GLFiqF+/fpITEwMU83y\nt3PnzgEAKlSo4JRvux2kdOnSKFeuHPr374+UlJRwVDHiTZ48GcWLF0fJkiVRo0YNjBkzBrdu3bKX\n29pms2bN3NZt2rQpLl26hOPHj4esvvnN3LlzkZWVhRdeeMGtjO00ZwJpkwcPHkRmZqbXZR23R+68\nfcbalClTBmXKlEGJEiXQoUOH2+IEKZj8eY+zjebc3r17cfDgQXTp0gV33XWXx2XYRv/H9f3Mz1J3\nHIMUYsnJybj77rvdevQAUK1aNezYsQMWi6XAjj3IiQsXLuDTTz9FjRo10KJFC3v+gw8+iAEDBuCB\nBx5AZmYmNm3ahDlz5mDLli1ITExE+fLlw1jryBEVFYXHHnsMXbp0QUxMDP773/9i/vz5ePfdd7Fn\nzx588cUXEBEkJycDgMd7u21558+fR61atUJa//xizpw5KF68OJ555hmnfLbTnAukTfq7LLmzWCwY\nM2YMChUq5NZ+K1eujGHDhuHhhx9GiRIlsG/fPvu4hU2bNqF58+ZhqnXk8Pc9zjaac3PmzAEAj19A\nsY0683TOxM9Sd+wghVh6errHzhFgXEUCgBs3bjhd4iTvMjMz0aNHD1y9ehVLlixBkSJF7GVr1qxx\nWrZXr15o0qQJXn75ZYwbNw6TJ08OdXUjUnR0NDZt2uSUN2DAAPTq1QsLFizA6tWr0blzZ/utd57a\nr63tciZGz3bv3o0jR46gd+/eKFOmjFMZ22nOBdIm2X5zbvjw4di5cydGjhyJ2NhYp7L333/f6XVc\nXBx69uyJhg0bYsiQIdi7d28oqxqR/H2Ps43mTGZmJubPn4/o6Gj88Y9/dCtnG/0fb+dM/Cx1x1vs\nQqxEiRLIzMz0WJaRkQEAKF68eCirlG9lZWWhZ8+e2LFjB6ZPn462bdtmu85LL72EChUqYN26dSGo\nYf5mm3HJFivbzFWe2q+t7Xqa3YqA2bNnA/D87aYnbKf+CaRNsv3mzMSJEzF58mT06dMHI0eO9Gud\nunXr4sknn8S+fft4q6gXnt7jbKM5s3z5cly6dAl9+/ZFVJR/p7UFsY36OmfiZ6k7dpBCrGrVqkhN\nTfXYsM6fP4/KlSvz9jo/WCwW9OrVCytXrsSHH36IAQMG+L1ujRo1kJqamoe1uz3ExMQAgD1WVatW\nBeD50rktz9Ml94Luxo0b+Pzzz3HvvfeidevWfq/Hdpq9QNok22/gpk2bhuHDh6Nnz56YM2dOQI+g\ncP38IHeu73G20Zyxtc1+/foFtF5BaqPZnTPxs9QdO0gh1qhRI1itVuzevdspPyMjAwcOHEDDhg3D\nVLP8w2q1ok+fPli8eDEmTZqEIUOGBLTuyZMnPc7SRM5+/vlnALDHqlGjRgCAnTt3ui373XffoWzZ\nsh6f/VPQLVu2DFeuXEG/fv38PsFkO/VPIG2ybt26KFq0qNdlAfDz18E///lP/PnPf0ZcXBz+85//\nBPzFne3zw/VZamTw9B5nGw3c2bNnsXHjRjz22GP2Do+/Ckob9eeciZ+lHoR7nvHbOHl08OBBn89B\nWrBggbdVNQKOKezxs1gs+txzzykAHTdunNdAXbx40WP++++/rwD0rbfe8rpuBBx7SGOamprqlpeV\nlaWdOnVSAPrll1+qqvGchCpVqrg9J+HAgQMaFRWlL7/8MmPqQdu2bTUqKkrPnj3rVlbA26lfsnsO\nUiBtsnv37hoVFaUHDhyw59me3VG7dm1f1Qh3rEIWU1XVGTNmqIhop06d9ObNm16XS0tL0xs3brjl\nf/vtt1qoUCFt1qyZr2qEO1ZBi6mveAb6Hs9FG1U/jycSUrb8fQ7SmDFjFIDOnz/fY3ku26hq+GOV\nq5j6e84Uws9SDVN8Ak6iquHrnd3evAZ2yJAh+PjjjxEXF4cnnngCR48exbRp09CyZUts3LjR17fM\n/t/fkP95jF98fDymTJmCRo0aYejQoW7lDz30EB566CFMnToVs2bNQocOHRATE4PMzExs3rwZq1ev\nRp06dfDNN9+4DZZ3cLvG2WNMu3btimvXrqFZs2aoXr06UlJSsGjRIhw8eBDPPfccPvvsM/uyixcv\nxtNPP4169erhxRdfxNWrV5GQkIBChQph7969qFKlird9F6iY2pw5cwb33HMP2rdv73E8UQFvp15j\nN3fuXJw5cwaAMf18sWLF8OqrrwIwbkvq06ePfdlA2uTx48fRuHFjFC5cGMOGDUPp0qUxY8YMHD58\nGOvWrfM4wNuUX2Kd65iuWLECcXFxuOuuuzBhwgS3gdiVKlVCu3btAAAHDhxAhw4d0KVLF9SsWRMl\nSpTA/v378e9//xvFihXDtm3bnJ6T4iJfx9TfeAb6Hs9FGwUKSEztG1FFzZo18dtvvyE5Odk+QYCj\nXLZRIJ/H1N9zJiBkn6VAfolpuHtot3HyKisrSydNmqT333+/FilSRKtVq6bx8fGalpbmazWNgGMK\ne/xsT3/2lkaOHKmqqt9884127txZq1evrsWKFdNixYrpgw8+qCNGjHD6dqSAxdmjmTNnaqtWrbRS\npUpauHBhvfPOO7V58+Y6a9YstVqtbsuvWrVKmzRposWLF9eyZctqjx499OTJk4ypB6NGjVIAumjR\nIo/lBbydeuXrfd6qVSu35QNpkz/88IM++eSTWqZMGS1RooQ++uijunnzZl/V0QiIVchiOnLkSJ+f\nsY7LXrhwQXv37q21atXSO++8UwsXLqzR0dHav39/PXHixG0dU3/jmZP3eA7baIGJqc3WrVsVgL7y\nyiteA5LLNqoREKs8i6njOZNNCD5L801MeQUp7+RFYPNHrzs4wtkwb9c4M6bBx5jmXH7655NfYs2Y\nBh9jGnyMafAxpkHGSRqIiIiIiIhM7CARERERERGZ2EEiIiIiIiIysYNERERERERkYgeJiIiIiIjI\nxA4SERERERGRiR0kIiIiIiIiEztIeUfyIBUkeRG/gh5nxjSXRERdEvxI25DHMRWRTmZ9VgfxWFPN\nbd4drG267iK3SUQ6mzG+Hozt+UgRQ0T2mH+Xhp6K81HKL8IdJ8aUMfVHuON028X0jnBXgIgoH/nM\nQ15lAO19lP+Yd9Uhb0RkD4CHATRS1T3hro8/RGQSgHgAb6jqpHDXh4iooGIHiYjIT6ra1zVPRFrD\n7CB5Kg+RLQAeAJAWxG02hfE/4lIQt0m51w1AcQCnw1wPIqLbFjtIRET5nKpeR5CvVKnq8WBuj4JD\nVc+Euw5ERLc7jkEiIgoBx3FCIlJKRMaLyDERuSEihx2We0REJovIXhFJEZGbInJBRJaLSMvstu2S\nX8fMPywiUSIyWEQOiEi6iFwWkTUi8gcv2/Q4BslxDIyINBaRVSJyUUQyROSQiLzqIwalRWSCiJwU\nkUwROSci00WkkohMMrf7emCR9RwLGLfXAUCiy7ix7i7L3y0ifxeRgyKSJiLXRWS/iLwpIsU8bN9e\nTxG5T0T+v3kcWSLysbmMiEhPEfm3iPxgxjpDRE6Yx3uvyzZLmXWON7M+cKnzxw7Leh2DJCJFRGSo\niOwSkatm2zpm1rmSh+VLmdtKM1/3EpHvROSambaKSFsvca4uIv8UkePmsaWLSJKIbBCRwb7+RkRE\nkY5XkIiIQqsUgB0AYgB8DeAAjFumbCYDaAjgMIBdADIA1ATQBcBTIvKSqs4McJ9RABYC6AxgO4Cf\nYHQgngDQRkSaqOqhALcZB+BNGFeuNgCoBuARAB+LSBVVfcdxYREpC2AbgIcAXAWwHsAt87g6Atga\n4P69OQtjLFgnAOUBrAZw0aH8tEOdGgBYC2Mc2XmzfgqgMYAJAOJE5I/mFTpXdQC8ax7LTjjfjlgU\nRrzTAPwAYKOZVxfASwCeFpE2qrrfXP6WWeeGAB4EsAfAEYd9fZfdQYtISRgxfRRAOozbLq+br+MB\n9BKRdqp6xMv6kwH8GcC3ANaYx9cKwKMi0lFVv3RYtgaARAAVAJwCsA7ATRhtoDGAWAAfg4gov1JV\nJiYmJqYcJgCtYZxUazbLdbItB2A3gLt9LFfRQ34bGCe86QDKe9n2apf8Og77/AnAPQ5ldwD43Cxb\n6mF/qWbZ3S75e8x8K4DeLmWdzbJMD+t9apbtdSwDUBJGJ8ZWz9cDiL3tuNM8lNnq2dDLuqVhdKYU\nwFsA7nAouxPAcrNsmst6kxzqOh1AYQ/bvgNADwDFXfKjALxurrvLw3q2bXuNgbfjgtEhURgdq2oO\n+UUBzDfLfgBQyKGslMOxpACo71AmDvXZ67KviWb+FA/1KwKgTTjfk0xMTEy5TbzFjogotBTAQFVN\n9VioulpVUzzkbwEwC8bVpo452O/LqnrKYXtZAN42X3q8jSobc1V1nksdVwH4BsZJcgtbvnn16Dnz\n5RDHY1fj6swgGFcgQuklAL8D8LmqjjfjYavTNQAvALgCYICIFPew/i8AhqnqLdcCVc1S1cWqesMl\n36rG7HSHADQWkehgHIiIlAEwwHw5WFXPO+wzE0Z8L8OYyMNb2xmuqgcc1lMAI2FcwfyDiNzlsKzt\ndr11rhtR1ZtmWyUiyrd4ix0RUWidUtV9vhYQkYowTmRjAZTD/z6rHzB/1gpwn2leTlpPwrjaU0ZE\nSqlqILPgrfKSfxTGbV3VHPKawriScVpVd7iuoKpnRWQ7ctZRyylbR2Ghp0JVvSQi3wNoCaABjNsi\nHa1V1XRfOxCR2gD+H4D7YFyVsn0pWcb8WQtAUuBVd9MMRnyTPP2dVfWKiCwF0B/GlciVHrbh9vdU\n1esichbGLZ5VAfxmFu2G0eGdIiJ/A7BZPd+GSESUL7GDREQUWqd9FYrIUBjjX9wmCHBQOsB9nvWU\nqaq2AfpFzf0F0kHydmJ/1fzpWP/fmT9P+9ier7K8YJsoYblIts8urOAh77S3hUWkCIxbCp/PZruB\n/h29sXVGT/lY5oTLso5ueLuiCc9/z+kAHgPQFUZnK0tEjsAY37ZIVbf7VWsiogjFDhIRUWjd8FYg\nxix1H8K4qjMMxi1M5wCkm52Zv8CYxCHQp5Fbc1jXYG9Tc1iWF2xXc1wncfDkvIc8r39HAH+F0TlK\ngjHm6DsAKebtbhCRlTDGa0XKU+UD+luatyN2E5GHYEz08QiA5gAGAxgsIgsBPGPepkdElO+wg0RE\nFDl6mj8nqupUD+U1Q1mZILJ1MGJ8LOOrLC+chXFl6x+quj7I27b9Hfup6mYP5cH+O9rie6+PZWxl\nnjp7OaKqBwEcBAARiYLxwOT5AJ4GsBTA4mDti4golDhJAxFR5LANhHd7GKiI3AngqdBWJ2i+gzEJ\nwz0i0tS1UESqwRjrE0y2SR+8fRFom2Cgp5fy3PD1d2wE72PIsquzNzthXHWsLiKPedhnaQDdzJd5\nMoGCOQHFOgBLzKz6ebEfIqJQYAeJiChyHDV/9heRErZM8/cZAKqEpVa5pKqXANhmvPtIRMrbysxj\n+yeMme+C6Zz580Ev5R/DmImun4iMdoy3Q91+JyIv5GDftr/jYHEY4GTOWjcH3m+ty67OHqnqFQC2\nZ2NNE5GqDvssCiO+5cx6rQlk256ISH/z9jrX/LIwJugAPHQOiYjyC95iR0QUOabDmJK5GYBTIvKt\nmd8CQCEA/wDwapjqlluvA2gC42GoJ0RkC4AsGMdmAbAAwDMI3nTfS2E8i+hjEXkSwK9m/r9UdVut\nuwAAAgNJREFUda85S90TMGZvexdGZ+YggGQYz2aqDeNKzwkAswPc9xgYV8ReA9BBRA7A6KC0hPGc\nonUAOnhYbw2AKQB6i0h1GJMuWGDMEjc/m30Oh3HV5hEAP5nxTTdfV4PRGeyhqpYAj8WTZwDMNGe4\nOwhjCvG7YPwtS8F41tXcIOyHiCgseAWJiChCmM8/+gOMqwHXYUxF3RjGRAINAPwYvtrljnkV6REY\nDx+9jP8N7l8No9NUyFzU22xqge5vIYAhMGL2RxhTXPcHcI/DMvthPEz3bQA/w4h9DwCNYDwD6X0Y\nnYFA970VRmdwLYCyMG6NrAFjgo2WMDountY7A+Pht1thdHaeN+vc3I99Xocxs9xrMB4I29rcbzqM\nTld9VT0S6LF4MR7ARwD+C+Nv19Os7/cABgJo4foMKCKi/EQ4yQwREYWTiBQDcAxANIBaqvpTmKtE\nREQFGK8gERFRSIhIQ3O2M8e8MjCeGRQNYAc7R0REFG68gkRERCEhIqkAbsEYh/MrgMowbs0qCyAF\nQGtVPep9C0RERHmPHSQiIgoJEXkTxriqWjAmLcgCcBrAegCTVPVC+GpHRERkYAeJiIiIiIjIxDFI\nREREREREJnaQiIiIiIiITOwgERERERERmdhBIiIiIiIiMrGDREREREREZGIHiYiIiIiIyMQOEhER\nERERken/AH3ripV5eeBzAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1029c1050>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8), dpi=80)\n",
    "draw_cifar10()\n",
    "\n",
    "#plt.savefig('cifar10_long_robustness.pdf',dpi=80,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> figures/.ipynb_checkpoints/detection-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "from easydict import EasyDict as edict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def draw_one_line(complete, interval, color, label):\n",
    "    Y = [d.values() for d in complete]\n",
    "    X = interval * np.linspace(1, len(Y), len(Y))\n",
    "    plt.plot(X,Y,color=color, linewidth=3.0, linestyle=\"-\", label=label)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def draw_detection():\n",
    "    \n",
    "    Y = [3.7, 10.3, 22.2, 30.3, 39.5]\n",
    "    X = [1280, 12800, 128000, 374000, 1280000]\n",
    "    X = np.array(X, dtype=np.float)/1280000\n",
    "\n",
    "    plt.figure(figsize=(8,8), dpi=80)\n",
    "    plt.plot(X,Y,color='black', linestyle=\"-\", label='acc', marker='o')\n",
    "    \n",
    "    # manipulations\n",
    "    ax = plt.gca()\n",
    "    for label in ax.get_xticklabels() + ax.get_yticklabels():\n",
    "        label.set_fontsize(16)\n",
    "        label.set_bbox(dict(facecolor='white', edgecolor='None', alpha=0.65 ))\n",
    "        \n",
    "    \n",
    "    #plt.legend(loc='lower right', frameon=False, prop={'size':24})\n",
    "    ax.set_xlabel('Portion of Training Data', fontsize=20)\n",
    "    ax.set_ylabel('Top-1 Accuracy', fontsize=20)\n",
    "    ax.set_title(' ', fontsize=20)\n",
    "    #ax.ticklabel_format(style='sci', axis='x', scilimits=(-2,2))\n",
    "    #ax.set_xscale('log')\n",
    "    #ax.set_ylim([45,62])\n",
    "    ax.set_xlim([0,1])\n",
    "    plt.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAAIoCAYAAACI1vR7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAMTQAADE0B0s6tTgAAIABJREFUeJzs3Xlc1HX+B/DXBwS5NEXBCxUQTM1U1PCiRBFRPPmOa1mZ\n5ZWpZWpu7dYuv9rdzLTSXWu3dm23tUe12QyHooJgXnjikUdSgHih5IHKOZyf3x/ApIjKwAzfYeb1\nfDx8FPP9zMyL/daj136P91dIKUFERERky+zUDkBERESkNhYiIiIisnksRERERGTzWIiIiIjI5rEQ\nERERkc1jISIiIiKbx0JERERENo+FiIiIiGweCxERERHZPBYiIiIisnnN1A6gJgcHB9muXTu1YxCA\n4uJiNG/eXO0YBO4LS8J9YVm4PyxHVlZWiZTSpDvDpgtRq1atcPHiRbVjEID4+HiEhYWpHYPAfWFJ\nuC8sC/eH5RBCXDX1Z/KUGREREdk8FiIiIiKyeWqcMvtKhe+s9rSK301EREQWikeIiIiIyOaxEBER\nEZHNYyEiIiIim8dCRERERDaPhYiIiIhsnsUWor1797Z0cHB4Uggx7ZNPPvGquX3dunUde/ToEerk\n5DS1RYsWmuDg4GEnTpxwUSMrERERNW0WWYgqKiowd+7cQHt7+4ratq9du9Zrzpw5w0tKSuyXLl16\ndMaMGaePHTvmGRwcPDo9Pd2psfMSERFR02aRhejPf/6zb3p6uvtzzz13uuY2vV4vIiMjB7Zp06Yw\nJSUl8S9/+Uva2rVrf9Rqtd/fuHHDadmyZb3VyExERERNl8UVonPnzjVfuXJlwKxZs0527dq1oOb2\n7777zjMnJ8dZo9Gku7u7l1W/HhIScrNPnz5Xtm3b1rW0tFQ0bmoiIiJqyiyuEM2dOzegZcuWxStX\nrkytbfv+/fvbAEBQUNC1mtv69et3raCgwPHw4cNu5s5JRERE1sOinnb/zTffeCYkJPj897///d7F\nxaXW64cuX77sDAC+vr5FNbd16tSpCAAyMzNdBg8enFdzuxBiCYAl1T+7uLggPj7eZPmp/vR6PfeF\nheC+sBzcF5aF+8O6WUwhKigosFu6dGng8OHDz0+fPj37Xuv0en0zAHB2di6vuc3JyakcAPLz8+1r\ne6+U8kMAH1b/7OHhIcPCwhqcnRouPj4e3BeWgfvCcnBfWBbuD+tmMafMFi9e3CsnJ8f5H//4x5H7\nrXNycioDgKKiortKj16vtwcANze3u8oSERER0b1YRCFKS0tz+s9//vPIhAkTMvLz8+1TUlLcUlJS\n3H755RcnALh8+bJTSkqKm16vFx06dCgCgDNnzjjX/JysrCxnAPDx8Sls3N+AiIiIzE1KiT179gCA\nyecOWkQhOn/+vFNpaandhg0bHn7ssccmVP/529/+1g8A/vznPz/22GOPTTh69GiLwYMHXweAPXv2\ntK35OceOHWvr6upaOmDAgPzG/h2IiIjIfM6dO4eePXsiJCQEAFqZ+vMt4hqi3r17F6xZs2ZPzdd3\n7NjRLioqyv+ZZ545HRgYeN3f378wICAg75VXXinSarV+77777k/Vt95v37691fHjxz0nTJiQ4eDg\nIBv/tyAiIiJzkFIiLCwMGRkZKCsrAwCTj9exiELUrl270ldeeeVCzdfz8vKaRUVF+Q8dOvTa/Pnz\nL1a/HhkZeXjx4sVBAwcOHDVt2rSM3Nxch/Xr1z/cqlUr/apVq040bnoiIiIyF71ejzVr1iAtLQ0V\nFbXegG4SFlGIjLVo0aILLi4uOz/44IPeq1atCnBwcKgYMGDA5TVr1hzz9/fXq52PiIiI6i8vLw9b\ntmyBTqdDXFwc8vPNfyWMRReiN998M/PNN9/MrG3bnDlzLs2ZM+dSY2ciIiIi08vJycHGjRuh0+kQ\nHx+P4uJiAMCQIUMQEBCAf/7znygtLTXb91t0ISIiIiLrlZ2djejoaOh0Onz//fcoKyuDvb09hg8f\nDo1Gg8mTJ6Njx46QUiIpKen2a4hMjoWIiIiIGs3Zs2cRFRUFnU6H5ORkSCnh6OiIsLAwaDQaTJgw\nAW3b3nkjuRDCMBgzMzMTJSUlJr95ioWIiIiIzCo1NRU6nQ46nQ6HDx8GUPn4LI1GA41Gg/DwcLRs\n2fK+n9G1a1ecPn0aycnJePzxx2+aOiMLEREREZmUlBLHjh0zlKAff/wRAPDQQw9h+vTp0Gg0GD16\nNJyd75qxfF9CCAQFBQGAyQcwsxARERFRg1VUVGD//v2GEpSZWXlPlKenJ+bOnQuNRoPg4GA4Ojqq\nnLR2LERERERUL2VlZdi5cyd0Oh2ioqJw+fJlAEDnzp2xaNEiaDQaDB06FPb2tT5z3aKwEBEREVGd\n6fV6JCYmQqfTISYmBjk5OQCA7t274/nnn4eiKBgwYACEMPkwabNSoxA9rcJ3EhERUT3l5+ffMSgx\nLy8PANC3b1+8+uqrUBQFvXr1anIl6HY8QkRERER3uXHjxh2DEvX6ygdBDB48GBqNBhEREejWrZvK\nKU2HhYiIiIgAVA5KjImJgVarNQxKtLOzu2NQYqdOndSOaRYsRERERDbs3LlziIqKglarNQxKdHBw\nwOjRo6HRaDBx4sS7BiVaIxYiIiIiG/PTTz9Bp9NBq9XeNShRURSEh4fjoYceUjll42IhIiIisnJS\nSvzwww+GElRzUKKiKBg9ejRcXFxUTqoeFiIiIiIrVFFRgQMHDhgGJZ45cwbAr4MSFUXBiBEjLHZQ\nYmNjISIiIrISZWVl2LVrl2FQ4qVLlwD8OihRURQMGzasSQxKbGwsRERERE1YcXExEhMTodVqERsb\ni+vXrwMA/P398cYbb0BRFAwcOLBJzwhqDCxERERETUx+fj62bt0KrVZ7x6DEPn364JVXXoGiKHjk\nkUdYgozAQkRERNQE3LhxA5s2bYJWq71rUKKiKIiIiICfn5/KKZsuFiIiIiIL9csvvxgGJW7fvv2O\nQYmKomDy5Mnw8vJSO6ZVYCEiIiKyIOfPnzcMStyzZ88dgxIVRcHEiRPh4eGhdkyrw0JERESksp9/\n/hlarRY6nQ4pKSkAKgclKooCRVEwbtw4mxuU2NhYiIiIiBqZlBLHjx83lKBTp04BqByU+Oyzz0JR\nFISFhdn0oMTGxkJERETUCCoqKnDw4EFDCaoelOjh4YE5c+ZAURSMHDmSgxJVwkJERERkJmVlZdi9\neze0Wu0dgxK9vLwMt8cHBQVxUKIFYCEiIiIyoeLiYiQlJUGr1SImJsYwKNHPzw+vv/46FEXBY489\nxhlBFoaFiIiIqIEKCgoMgxI3bdp0x6DEl19+GYqioHfv3ixBFoyFiIiIqB5u3ryJjRs3QqfTYevW\nrYZBiYMGDTIMSvT391c5JdUVCxEREVEdXblyBdHR0dDpdEhKSjIMSnziiScMgxI7d+6sdkyqBxYi\nIiKi+7hw4QJ0Oh3WrVuHU6dOoaKiAg4ODggNDTUMSvT09FQ7JjUQCxEREVENaWlphtvjDx06BABo\n3rw5Jk+ebBiU2KpVK5VTkimxEBERkc2rHpSo0+mg0+lw8uRJAEDLli3xzDPPQFEU2NvbY9KkSSon\nJXNhISIiIptUPSixugRlZGQAANq2bYvZs2dDURSEhIQYBiXGx8erGZfMjIWIiIhsRvWgRJ1Oh6io\nKGRlZQEAOnXqZLg9PigoCM2a8T+PtoZ7nIiIrFr1oESdToeYmBhcu3YNANCtWzf89re/NQxKtLOz\nUzkpqYmFiIiIrE71oESdTodNmzYhNzcXAPDoo49iwYIFUBQFjz76KAclkgELERERWYWbN29i06ZN\nhkGJRUVFAIDAwEDDoMTu3burnJIsFQsRERE1WVeuXEFMTIxhUGJpaSns7Ozw+OOPG0oQByVSXbAQ\nERFRk3LhwgVERUVBp9Nh9+7dhkGJISEhUBQFkyZN4qBEMhoLERERWby0tDTD7fEHDx4EADg7O2PS\npElQFAXjx4/noERqEBYiIiKyOFJKnDhxwlCCTpw4AaByUOLTTz8NRVEwZswYuLq6qpyUrAULERER\nWYSKigocOnTIUILS09MBAG3atMGsWbMMgxKbN2+uclKyRmoUoq9U+M5qT6v43UREVENZWRn27Nlj\nGJR48eJFAJWDEhcuXAiNRsNBidQo+E8YERE1quLiYmzfvh06nQ7R0dGGQYm+vr5YtmwZNBoNByVS\no2MhIiIisysoKEB8fDx0Oh02btxoGJTYu3dvzJ8/HxqNhoMSSVUsREREZBa3bt0yDErcsmWLYVDi\nY489BkVRoCgKByWSxWAhIiIik7l69aphUGJiYiJKS0shhLhjUGKXLl3Ujkl0FxYiIiJqkIsXLxoG\nJe7atQsVFRVo1qzZHYMS27Vrp3ZMovtiISIiIqOlp6cbbo8/cOAAAMDJyQkTJ06ERqPBuHHj0Lp1\na5VTEtWdxRSikydPuixevLhvamqqe05OjnNpaald27ZtCwMDA3+JjIz8MSAgoKB6raen58SrV6/W\nOo1Lr9d/07x5c9l4yYmIrJ+UEidPnoROp4NWqzUMSmzRogWmTZsGjUbDQYnUpFlMITp//rxTdna2\nS3Bw8EUvL69CR0fHilOnTrXatGmTb2JiYtfk5OQtffv2NZQiLy+v3IULF56q+TkODg4sQ0REJiCl\nNAxK1Gq1dwxKnDlzJjQaDQclktWwmEIUHh6eEx4enlTz9TVr1lx59dVXg/7+9797/+Mf/zAUoNat\nW+tff/31s40akojIypWXlxsGJep0OsOgxI4dO2LBggXQaDR4/PHHOSiRrI7F/xPt5+dXANR+5Ke4\nuFjk5eXZt23btqzxkxERWYeSkpI7BiVevXoVQOWgxNdeew0ajQaBgYEclEhWzeIKUUFBgd3169cd\nCgsL7Q4dOvTQ22+/3a9t27aFS5Ysybh9XWpqahtXV9ep5eXldq6urqXDhw+/sHbt2mM+Pj7FamUn\nImoqCgsL7xiUeOvWLQDAI488gnnz5kGj0aBPnz4clEg2Q0jZ6Jfc3PdZZn/5y1983nrrrcHVP3fv\n3v16TEzM7h49ehRVvzZo0KDh/fv3v9arV69cvV5vt2PHjvZbtmzx9fT0LDh06NDWzp07l9T22UKI\nFABLqn92cXHppNPpTPArUUPp9Xo4OTmpHYPAfWFJTL0vCgoKcPDgQezZswcpKSkoLq78/4/+/v4I\nCgrC0KFD0blzZ5N9n7XhvxuWY8yYMVlSSi9TfqbFFaK0tDSnAwcOPHTr1i2HgwcPtvn222+7t23b\ntnDnzp1Jvr6++nu9LzIysts777wT+NRTT6V+/fXXR++x7I6Hu3p4eMjqQ8Okrvj4eISFhakdg8B9\nYUlMsS+uXr2K2NhYaLXaOwYlBgUFQaPRcFCiEfjvhuUQQpi8EFncKTN/f3+9v7+/HgAWLFhwcdy4\ncZeffPLJkKVLl/aOiopKudf73n777YzVq1f33bNnT0cA9ypERERW7+LFi4iOjoZWq71jUOLIkSOh\n0Wg4KJGoFhZXiGqaOnXqlfnz5xceO3bM40FrPT09C65cucIhGERkczIyMgy3x98+KHHChAnQaDQY\nP348ByUS3YfFFyIAKCkpsRdC3PfcXllZGbKzs93c3d2L7reOiMgaSClx6tQpQwk6fvw4AMDNzQ1P\nPfWUYVCim5ubykmJmgaLKURnzpxxqu0aoQ8//LBLXl5e8/Dw8EwAyMrKcuzUqdNdF00vXry4Z35+\nvqOiKOmNkZeIqLFJKZGSkgKtVgudToe0tDQAgLu7O1544QXDoERe+EtkPIspRPPnz++XkZHx0NCh\nQ7O9vb3z8/Pzmx0+fLjtrl27Ordv3z5/xYoVPwLARx995LNhw4ZuQUFBl7y9vQv0er1dcnJyuwMH\nDnTq0qXLrffff/9HtX8XIiJTKS8vR3JyMrRaLaKionDhwgUAQIcOHbBgwQIoioInnniCgxKJGshi\n/g1SFOXCf/7zH8e4uDjv3NxcJyGEbN++ff5zzz3343vvvXe6ffv2pQAwbNiw68nJye0SEhK63rp1\nqzkAdOjQIX/mzJknV65cedrd3Z1DGomoSSspKcH333+PNWvWYPr06YZBiT4+PnjttdegKAoGDRrE\nQYlEJmQxhWju3LlZc+fOzXrQuoiIiGsRERG7GiMTEVFjKSwsREJCArRa7R2DEnv16oV58+ZBURT0\n7duXgxKJzMRiChERka3Jzc1FXFwctFottmzZgsLCQgDAgAEDoNFo4OHhgdmzZ6ucksg2sBARETWi\na9euISYmBjqdDomJiSgpKYEQAsOGDTMMSuzatSuAykGARNQ4WIiIiMwsKysLUVFR0Ol02Llzp2FQ\n4ogRIwyDEtu3b692TCKbxkJERGQG1YMSdTod9u/fD+DXQYmKomD8+PFwd3dXOSURVWMhIiIyASkl\nfvzxR8OMoB9++AHAr4MSFUXB2LFjOSiRyEKxEBER1ZOUEocPHzaUoJ9//hnAr4MSFUXBqFGjOCiR\nqAlQoxA9/eAlRESWqby8HHv37jWUoNsHJc6fP98wKNHBwUHlpERkDB4hIiJ6gOpBiTqdDtHR0bhy\n5QoAwNvbG0uXLoWiKBg8eDAHJRI1YSxERES1KCoqQnx8PHQ6HTZu3IibN28CAHr27Im5c+dCURT0\n69ePgxKJrAQLERFRlepBiTqdDps3b75jUKKiKIiIiEDPnj1VTklE5sBCREQ27dq1a4iNjYVOp8O2\nbdvuGJRYXYK8vb3VjklEZsZCREQ259KlS3cMSiwvL4e9vT1GjhwJRVEwadIkdOjQQe2YRNSIWIiI\nyCacOXPGMChx3759AIDmzZtj3LhxUBQFEyZM4KBEIhvGQkREVql6UGJ1CTp27BiAykGJTz75pGFQ\nYosWLVROSkSWgIWIiKxG9aDE6hL0008/AQBat26N559/HoqiIDQ0lIMSieguLERE1KRVD0qsLkHn\nz58HALRv3x4vvfQSFEXB8OHDOSiRiO6LhYiImpzS0tI7BiX+8ssvACoHJS5ZsgSKomDIkCEclEhE\ndcZCRERNQlFRERISEqDT6RAbG3vHoMTZs2dDURQEBARwUCIR1QsLERFZrNzcXGzevNkwKLGgoAAA\n0L9/fyiKAkVROCiRiEyChYiILMr169cNgxITEhIMgxKHDh1qGJTo4+OjdkwisjIsRESkukuXLiE6\nOho6nQ47duwwDEocMWIEFEXB5MmTOSiRiMyKhYiIVJGZmWm4M2zv3r0AKgclhoeHGwYltmnTRuWU\nRGQrWIiIqNHcPijx6NGjAABXV1dMnToViqIgPDycgxKJSBUsRERkNlJKHDlyxFCCUlNTAVQOSpwx\nYwY0Gg1GjRoFZ2dnlZMSka1jISIikyovL8e+ffsMJejcuXMAgHbt2mHevHnQaDQclEhEFoeFiIga\nrLS0FDt27IBOp0NUVJRhUGLXrl2xePFiaDQaDB48GPb29ionJSKqHQsREdVLUVERtm3bBq1Wi40b\nN+LGjRsAgIcffhizZs2CRqPhoEQiajJYiIiozvLy8rB582Zotdo7BiUGBARgyZIl0Gg0HJRIRE0S\nCxER3df169exceNGaLVabNu2DcXFxQCAoUOHQqPRcFAiEVkFFiIiusvly5cRHR0NrVZ7x6DE4OBg\naDQaTJo0CR07dlQ7JhGRybAQERGAXwclfv755zh9+jSklHB0dMTYsWOh0Wg4KJGIrBoLEZENO336\nNLRa7R2DEp2cnDBlyhRoNBqMHTsWLVu2VDklEZH5sRAR2RApJY4ePWooQdWDElu1aoXnnnsOGo0G\nADBx4kQ1YxIRNToWIiIrV1FRgX379hlK0O2DEl988UVoNBoEBwcbBiXGx8erGZeISBUsRERWqLS0\nFDt37oRWq0V0dDSys7MBAF26dMHixYuhKAqGDBnCQYlERFVYiIishF6vNwxKjI2NvWNQ4syZM6Eo\nCvr3789BiUREtWAhImrCqgcl6nQ6bN68Gfn5+QCAfv36YcmSJVAUBT179mQJIiJ6ABYioiYmJycH\nsbGx0Ol0SEhIMAxKHDJkiGFQoq+vr8opiYiaFhYioiYgOzsbUVFR0Ol0+P777w2DEocPHw6NRoPJ\nkydzUCIRUQOwEBFZqLNnz0Kn00Gn02Hv3r13DEpUFAUTJkxA27Zt1Y5JRGQVWIiILEhqaqrh9vgj\nR44AAFxdXTFlyhQoioLw8HAOSiQiMgM1CtFXKnxntadV/G6iu1QPSqw+EnT69GkAvw5KVBQFo0eP\nhrOzs8pJiYisG48QETWy6kGJ1SXo7NmzAABPT0+8+OKLUBQFwcHBcHR0VDcoEZENYSEiagTVgxJ1\nOh2ioqLuGJT46quvQlEUDB06lIMSiYhUwkJEVA9SSiQnJyM9PR1+fn4YNmzYXbN+qgcl6nQ6xMbG\nIicnBwDQvXt3vPDCC1AUBQMGDOCMICIiC8BCRGSkc+fOISwsDJmZmXB0dERJSQl8fHwQHx+PNm3a\nGAYlxsXF3TEosfpIUK9evViCiIgsDAsRkRGklAgLC0NGRgbKyspQUlICAEhLS0Pv3r1RUlJieG3I\nkCFQFAURERHo1q2bmrGJiOgB7NQOUO3kyZMuoaGhQzp37jzO1dV1iqOj49SOHTuOnzx58mNHjx51\nrbl+3bp1HXv06BHq5OQ0tUWLFprg4OBhJ06ccFEjO9mO5ORknD17FmVlZXe8XlFRgfz8fPTu3Rtr\n167FxYsXsXfvXrz22mssQ0RETYDFHCE6f/68U3Z2tktwcPBFLy+vQkdHx4pTp0612rRpk29iYmLX\n5OTkLX379i0AgLVr13q98sorj3t7e99YunTp0Vu3bjl8+eWXDwcHB48+cODAVj8/P73avw9Zp/T0\ndDg4OBgel3E7V1dXvPzyy3j++ecbPxgRETWIxRSi8PDwnPDw8KSar69Zs+bKq6++GvT3v//d+x//\n+McpvV4vIiMjB7Zp06YwJSUl0d3dvQwAIiIiLoWGho5ZtmxZ76ioqJTG/w3IFnTr1g1FRUW1bist\nLYWfn18jJyIiIlOwmFNm9+Ln51cAAA4ODhIAvvvuO8+cnBxnjUaTXl2GACAkJORmnz59rmzbtq1r\naWkpr1gls0hKSkJ5efldrzdr1gy+vr4YNmyYCqmIiKihLK4QFRQU2J0/f755amqq8/r169svWrQo\nsG3btoVLlizJAID9+/e3AYCgoKBrNd/br1+/awUFBY6HDx92a+zcZP1WrlyJt99+G71794a/vz8c\nHR3h5uYGR0dH+Pn5IT4+nnePERE1URZzyqza6tWru7711luDq3/u3r379d27dyf4+PgUA8Dly5ed\nAcDX1/eu8xadOnUqAoDMzEyXwYMH59XcLoRYAmBJ9c8uLi6Ij483w29BxtLr9Ra9L2JjY/HJJ5/A\n29sbf/zjH9GiRQucOnUKly5dQseOHfHII4/g9OnThkdvNGWWvi9sCfeFZeH+sG4WV4imTp16uWvX\nrttv3brlcPDgwTbffvtt99DQ0JE7d+5M8vX11ev1+mYA4OzsfNd5Cycnp3IAyM/Pr3Xcr5TyQwAf\nVv/s4eEhw8LCzPSbkDHi4+Nhqfvi888/xyeffILu3btj165daNeuHQBgzJgxKiczD0veF7aG+8Ky\ncH9YN4srRP7+/np/f389ACxYsODiuHHjLj/55JMhS5cu7R0VFZXi5ORUBgBFRUV3lR69Xm8PAG5u\nbndf5EFUD19//TVmz54NHx8fJCUlGcoQERFZF4u7hqimqVOnXmnTpk3hsWPHPACgQ4cORQBw5syZ\nux7/nZWV5QwAPj4+hY2bkqxRdHQ0pk+fjo4dOyIpKQleXl5qRyIiIjOx+EIEACUlJfZCCAkAgwcP\nvg4Ae/bsaVtz3bFjx9q6urqWDhgwIL+xM5J12bp1K5588km0adMGSUlJ8PHxUTsSERGZkcUUojNn\nzjjV9vqHH37YJS8vr3lgYOAvADBlypQrrVu3LtJqtX45OTmGU37bt29vdfz4cc+QkJBz1bfoE9XH\njh07EBERATc3NyQmJuLhhx9WOxIREZmZxVxDNH/+/H4ZGRkPDR06NNvb2zs/Pz+/2eHDh9vu2rWr\nc/v27fNXrFjxIwA4OTnJyMjIw4sXLw4aOHDgqGnTpmXk5uY6rF+//uFWrVrpV61adULt34Warn37\n9mH8+PFwdHREQkICHn30UbUjERFRI7CYQqQoyoX//Oc/jnFxcd65ublOQgjZvn37/Oeee+7H9957\n73T79u1Lq9cuWrTogouLy84PPvig96pVqwIcHBwqBgwYcHnNmjXHqi/IJjLWkSNHMHbsWADAli1b\nMGDAAJUTERFRY7GYQjR37tysuXPnZtV1/Zw5cy7NmTPnkjkzke04deoURo8eDb1ej82bN2Po0KFq\nRyIiokZkMYWISC1paWkICQlBbm4uoqOjMXLkSLUjERFRI2MhIpt29uxZhISE4Nq1a/j2228RHh6u\ndiQiIlIBCxHZrKysLISEhODixYtYv349FEVROxIREamEhYhs0pUrVzBq1CicOXMG//rXv/DMM8+o\nHYmIiFRkMXOIiBpLTk4OQkNDkZqair/+9a+YNWuW2pGIiEhlLERkU3JzczFmzBgcP34c7733Hl5+\n+WW1IxERkQVgISKbUVBQgHHjxuHQoUP4wx/+gNdff13tSEREZCHUuIboaRW+k2ycXq/H5MmTsWfP\nHixduhRvv/222pGIiMiC8AgRWb2SkhJMmTIFiYmJeOmll7By5UoIIdSORUREFoSFiKxaWVkZnnnm\nGcTFxWHGjBlYu3YtyxAREd3FqEIkhOhiriBEplZRUYGZM2fiu+++w9SpU7Fu3TrY2fH/AxAR0d2M\n/a9DhhAiSggRYpY0RCYipcT8+fOxfv16TJw4EV9++SXs7e3VjkVERBbK2EKkBzAJQIIQ4pQQYoEQ\nws0MuYjqTUqJJUuW4NNPP0VoaCj+97//wcHBQe1YRERkwYwtRB0BLALwM4CeAP4KIEsI8TchRA9T\nhyOqjz/84Q9YvXo1nnjiCURHR8PJyUntSEREZOGMKkRSyjwp5d+klD0BjAYQC8AFwAIAp4QQ24QQ\nkwSvWiWGUc3+AAAgAElEQVSVvPvuu/jLX/6CwMBAbNq0CS4uLmpHIiKiJqDeV5hKKROllBEAfAAs\nB3ANQAgAHYBMIcTrQog2polJ9GCrV6/Gm2++iX79+mHr1q1o0aKF2pGIiKiJaPAtN1LKi1LKNwF0\nBvAeAFH19+8CuCCE+LsQokNDv4fofj777DMsXrwYPXv2REJCAlq3bq12JCIiakIaXIiEEHZCiAgA\nWwBUPwvhFoDNqCxHLwI4KYR4rKHfRVSb9evXY968eejWrRsSExPh4eGhdiQiImpi6l2IhBBthRC/\nB5AJ4DsAIwD8BGA+AC8p5QQAXQCsBdAawPsNj0t0p++++w7PP/88vLy8kJSUhI4dO6odiYiImiCj\nn2UmhBgEYCGAKQAcq17eAuCvUsqE29dKKa8CeEUI0RvAwAZmJbpDXFwcpk2bhnbt2mH79u3o2rWr\n2pGIiKiJMqoQCSEOAeiPylNheQA+A/A3KWX6A956BsDweiUkqkViYiI0Gg1atWqFxMRE+Pn5qR2J\niIiaMGOPEA0AkIHK02CfSynz6vi+LwEcNfK7iGq1Z88eTJo0Cc7OzkhISECvXr3UjkRERE2csYVo\nIoA4KaU05k1Syh0Adhj5XUR3OXToEMLDw2FnZ4etW7ciICBA7UhERGQFjCpEUspN5gpC9CDHjx9H\nWFgYysrKsHXrVgwaNEjtSEREZCWMfdq9vxBiiRCiz33W9Kla063h8YgqpaamYtSoUSgoKEB0dDSe\neOIJtSMREZEVMfa2+4WovH3+ftcO5QNYCeCl+oYiul1GRgZCQkJw48YNbNiwAaNHj1Y7EhERWRlj\nryEaCeCklDLzXguklGeEECcAhDYoGRGACxcuICQkBNnZ2fjqq68wceJEtSMREZEVMvYIkRcq7zJ7\nkDNVa4nqLTs7GyEhITh37hw+//xzPPnkk2pHIiIiK2VsIWoOoKwO60oB8DHjVG/Xrl3DqFGjkJaW\nhk8++QQzZsxQOxIREVkxYwtRFipnET3IAACXjY9DBNy8eRNhYWE4deoUVq1ahZde4uVoRERkXsYW\noh0AfIQQL9xrgRDieQC+4Nwhqoe8vDyMHTsWR44cwTvvvIOlS5eqHYmIiGyAsYXoI1SeMvtUCPEn\nIUSX6g1CiC5CiD8B+LRqzUemi0m2oKioCBMnTsT+/fvx+uuv46233lI7EhER2QijCpGU8kcAC1D5\nLLPfA8gUQhQKIQpR+dT73wOwB7BQSnnC1GHJepWUlEBRFOzYsQMvv/wyli9fDiGE2rGIiMhGGHuE\nCFLKfwEYAWA7Ko8EOVX9Kat6baSU8jNThiTrVlpaivfeew9bt27FrFmzsHr1apYhIiJqVMbOIQIA\nSCn3AAgVQjgB6FD18mUppd5kycgmlJeXY8aMGdi7dy+efvppfPrpp7CzM7qnExERNUi9ClG1qgJ0\nzyGNRPdTUVGBuXPn4uuvv8bQoUPxxRdfwN7eXu1YRERkgxpUiIjqS0qJRYsW4fPPP8fYsWPx0ksv\noVkz/uNIRETqqNd/gYQQrQGMA/AwgJaovMi6JimlXNSAbGSlpJR44403sHbtWowYMQJarRa7du1S\nOxYREdkwowuREGImgL8CcL795aq/ytt+lgBYiOguf/rTn/D+++9jyJAhiI2NhbOz84PfREREZEZG\nXb0qhHgcwD+rflwL4FDV3y8F8A8A2bdte8UUAcm6rFq1CpGRkejfvz+2bNkCNzc3tSMREREZfdv9\n4qq/jqs6HXYaAKSUH0kp56PyFNoGAE8DiDVZSrIKn3zyCZYtW4bevXsjISEBDz30kNqRiIiIABh/\nymwwgB+klDtr2yilzK96rMc5AJEAZtey7Csjv9OUnlbxu23av//9byxYsADdu3fHtm3b0KZNG7Uj\nERERGRh7hKgNgLTbfi4DACGE4SIQKWURgN0ARjc4HVmFb775BrNnz4a3tzcSExPRvn17tSMRERHd\nwdhCdBOVU6mr3aj6q1ctaz3qlYisSkxMDJ599ll06NABSUlJ6Ny5s9qRiIiI7mJsIboA4Pb/ov1Y\n9dcx1S9UHS0aBiCrYdGoqYuPj8fUqVPRpk0bJCUlwdfXV+1IREREtTL2GqKdAF4WQrSVUl4DEAeg\nGMAKIYQ7gPMAZqHy6FCMSZNSk7Jjxw5MnjwZbm5u2LZtGx5++GG1IxEREd2TsUeItAAOAwgEACnl\nVQBvoPI02h8B/AvAUACXAfzBdDGpKdm/fz/Gjx8PR0dHxMfHo0+fPmpHIiIiui+jjhBJKfcCGFLj\ntb8KIY4CmArAHZW34n9aVZbqLCEhofW///1v7wMHDrT75Zdf3Ozs7GSnTp1yX3jhhbRly5advf2B\nn56enhOvXr3qWtvn6PX6b5o3by5r20bmd+TIEYwZMwZSSmzevBkDBw5UOxIREdEDmeThUVLK3ai8\ns6zeli9f3uvw4cPtRowYceHZZ59NLyoqso+Li+vyxhtvDNm1a1e7uLi4A7ev9/Lyyl24cOGpmp/j\n4ODAMqSSU6dOYfTo0dDr9YiLi8OwYcPUjkRERFQnRhUiIcRxABlSyghTB1m0aNFPoaGh+1xdXSuq\nX1u+fPlP/fv3D9m8ebPvrl27Up944olb1dtat26tf/3118+aOgfVT1paGkaNGoXc3FxER0cjJCRE\n7UhERER1Zuw1RH4A9OYIMnny5Gu3lyEAaNasGcaOHXsBAFJSUu4aa1xcXCyuXbvGR6Sr7Ny5cwgJ\nCcGVK1fw9ddfIzw8XO1IRERERjG2EJ0HUOu1O+aSlZXlAgDt2rUrvv311NTUNq6urlM9PDx+4+bm\nNmXcuHGDMjMzmzdmNgKysrIwcuRIXLx4EV988QU0Go3akYiIiIwmpKz7JTdCiOUAXgLgI6W88aD1\n91DnR3ekpaU5BQQEjHdxcSk5e/bsJhcXlwoAGDRo0PD+/ftf69WrV65er7fbsWNH+y1btvh6enoW\nHDp0aGvnzp1L7pE/BcCS6p9dXFw66XS6ev4adPPmTSxbtgwXLlzAokWLMHbs2Hp/ll6vh5OT04MX\nktlxX1gO7gvLwv1hOcaMGZMlpaxtKHS9GVuIXAHsBVAIYJ6U8od6fGedClFBQYFdYGDgyNOnT7dd\nv379988888wv91sfGRnZ7Z133gl86qmnUr/++uuj91h2x7PMPDw85NWrRt0MR1VycnIwcuRI/PDD\nD1i9ejUWLVrUoM+Lj49HWFiYidJRQ3BfWA7uC8vC/WE5hBAmL0TGXn/zNYDrAIIBHBZCZAI4C6Co\nlrVSSjmpPqGKi4tFaGho0OnTpz0iIyMPPqgMAcDbb7+dsXr16r579uzpCOBehYhMIDc3F2PGjMEP\nP/yAd999t8FliIiISG3GFqLxt/29HYBuVX9qU6/b30tLS8Xo0aOH7tu3r9Nvf/vbw5GRkRl1fa+n\np2fBlStXGvUaJ1tTUFCA8ePH49ChQ3jrrbfwu9/9Tu1IREREDWZsIZpglhRVysrKMGbMmCG7du3q\n8uqrrx5dsWLFz8a8Nzs7283d3b22o1VkAnq9HpMnT8bu3buxePFivPPOO2pHIiIiMgljJ1XHmStI\nWVkZxo0bN3j79u1dFyxY8MNHH32UWtu6rKwsx06dOt110fTixYt75ufnOyqKkm6ujLaspKQEv/nN\nb5CYmIh58+bhgw8+gBBC7VhEREQmYTEzfKZPnx6QkJDg4+/vn9O5c+fCFStWeN++PTAw8OaIESNu\nfvTRRz4bNmzoFhQUdMnb27tAr9fbJScntztw4ECnLl263Hr//fd/VOlXsFplZWV49tlnsWnTJjz3\n3HP4+OOPWYaIiMiqWEwhOnXqlDsApKWlub/xxhtDam6fPXv2yREjRtwcNmzY9eTk5HYJCQldb926\n1RwAOnTokD9z5syTK1euPO3u7l7W2NmtWUVFBWbOnIkNGzbgN7/5DdatW4fbnytHRERkDYx9dEes\nEcuNusvs+PHjSXVZFxERcS0iImKXETmonqSUmD9/PtavX4/x48fjyy+/RLNmFtOhiYiITKYhd5nd\niwQgUM+7zMgySCmxdOlSfPrppxg1ahQ2bNgAR0dHtWMRERGZhanuMrMD0BWVhWk0gPcB7G5ALlLZ\nH//4R3z00Ud4/PHHER0dzemsRERk1Ux9l9laIcTvALwF4L/1TkWqWr58Of785z8jMDAQmzZtgqsr\nRzsREZF1M8fVse8ByAbwthk+m8xszZo1+P3vf4++fftiy5YtaNmypdqRiIiIzM7khUhWPhztBwDD\nTf3ZZF7//Oc/8eqrr6JHjx5ISEiAu7u72pGIiIgahbnun24JoIWZPpvM4Msvv8SLL76Ibt26ISkp\nCZ6enmpHIiIiajQmL0RCiMcAPA4g09SfTeah1WoxY8YMeHl5ISkpCR07dlQ7EhERUaMydg7Rkvts\nbgGgJ4DJVZ/7xT3WPW3Md5J5xcXFYdq0afD09ERSUhK6du2qdiQiIqJGZ+xt96tw//lC1c9z+Bcq\nb70nC5aUlASNRoOWLVsiMTER/v7+akciIiJShbGF6EPcuxCVAMgCkCilrPNT6kkdycnJmDhxIpyc\nnLBt2zY88sgjakciIiJSjbFziF4zVxBqPCkpKRg7dizs7OywdetWBAQEqB2JiIhIVXwwlY05fvw4\nRo8ejdLSUmzduhWDBw9WOxIREZHqjLrLTAjRQgjRXwhxz3uyhRAeVWvcGh6PTCk1NRWhoaEoKChA\ndHQ0hg/nqCgiIiLA+NvuFwE4BKDbfdb4Va1ZUN9QZHpnzpxBSEgIrl+/jm+//RZhYWFqRyIiIrIY\nxhaicQDOSin33WtB1bZzACY2JBiZzoULFxASEoLLly/jyy+/xKRJk9SOREREZFGMLUS+AH6qw7pU\nAD7GxyFTy87ORkhICM6ePYt169bhqaeeUjsSERGRxTG2ED0E4EYd1t0AwAdhqezatWsIDQ1FWloa\nPv74Y7zwwgtqRyIiIrJIxhai6wDqMr3PH8BN4+OQqdy8eRNhYWE4efIkVq5cifnz56sdiYiIyGIZ\nW4gOAhgghBh0rwVCiEAAA6vWkgry8/MRHh6OI0eO4P/+7//w2mscH0VERHQ/xhaiz1D5eA6dECKk\n5saq13SonGb9WcPjkbGKioowceJE7Nu3D7/97W/xxz/+Ue1IREREFs/YSdVbhBD/BvACgAQhxDlU\nXkANAD0AdEVlYfqvlHKTSZPSAxUXF0NRFHz//fdYuHAh3nvvPQghHvxGIiIiG2f0pGop5SwhRDqA\n1wF4V/2plgtgJYB3TRGO6q6srAzTpk3D1q1bMXPmTKxZs4ZliIiIqI7q9egOKeVyIcRqAENQeVQI\nAM4D2CulLDJVOLo3KSWSk5ORnp4OHx8ffPrpp4iKisK0adPw2Wefwc7O2LOhREREtqvezzKrKj7b\nTZiF6ujcuXMICwtDZmYmHB0dUVhYiIqKCowePRpffPEF7O3t1Y5IRETUpPDhrk2MlBJhYWHIyMhA\nWVkZSkpKAABCCJw7dw7NmnGXEhERGcvYh7vOFkLkCiHG3WfN+Ko1zzc4Hd0lOTkZZ8+eRVlZ2R2v\nSymRmZmJ5ORklZIRERE1XcZeaDIFgB5A/H3WbAVQDOA39Q1F95aeng4HB4datzk6OiI9Pb2RExER\nETV9xhaiXgBOSinL7rWgatsJAI80JBjVzs/Pz3CarKaSkhL4+fk1ciIiIqKmz9hC5AngUh3WXQbQ\nzvg49CDDhg2Dj4/PXXeRNWvWDL6+vhg2bJhKyYiIiJouYwtRPoD2dVjXDgBvvzcDIQTi4+Ph4uIC\nAHB1dYWjoyP8/PwQHx/P2UNERET1YOwtSScADBVCtJdSZte2QAjRAcAwACkNDUe1a9euHcrLy/Ho\no49iyZIl8PPzw7Bhw1iGiIiI6snYQvQNgOEANgghJkkpc27fKIRwB/A/AI5Va8kMkpKSUFRUhOnT\np+P5559XOw4REVGTZ2wh+hzALFQeAcoQQkThzmeZRQB4CMARAP80VUi6U2xsLABg0qRJKichIiKy\nDsY+3LVUCDEWwFcAQgE8j8on2wOVD3UFgCQAT0spa78VihqkoqICGzduxMMPP4zu3burHYeIiMgq\n1OfhrtcBhAkhhgIYgzufZbZVSsnJgGZ0+PBhXL58Gc8++6zaUYiIiKxGQ55lthfAXhNmoTqIiYkB\nAEycOFHlJERERNbDLI9EF0KECiF4UbUZxMbGom3bthgyZIjaUYiIiKyGyQqREKKrEOL/hBCZqHx8\nBx/dYWKZmZk4ceIExo8fzyfaExERmVCDHo0uhHBE5Z1lswCMROWF1QLALQAbGpyO7rBx40YAPF1G\nRERkavUqREKIvqgsQU8DaI1f7zDbDOC/AGKklMUmSUgGMTExaN68OUJDQ9WOQkREZFXqXIiEEA8B\neAbATAAB+LUE/QygFQAPKeV4kyckAMCNGzewc+dOjBkzBm5ubmrHISIisioPLERCiBGoPBoUAcAJ\nlUXoBionUn8hpTwghNgNwKOO3/lVPbOawtMqfneDbN26FeXl5TxdRkREZAb3LURCiAwA3qgsQWUA\n4gB8AWAjBy82rurb7ceP50E4IiIiU3vQESIfVE6iTgQwQ0p52fyRqKaSkhJs2bIFgYGB6Nixo9px\niIiIrM6DbrvPR+XRoRAAR4UQHwkhAswfi263a9cu5Obm8nQZERGRmTyoELVH5fVD+wB4AlgEIEUI\ncVwIsVQI0d7cAenXh7myEBEREZnHfQuRlLJQSvlvKWUQKp9m/wGAqwB6A3gfwAUhxBYAnc2e1EZJ\nKRETEwNvb2/07t1b7ThERERWqc6TqqWUP0splwHwAqABsKVqUxiqCpEQ4lMhxDCTp7Rhx48fx/nz\n5zFp0iQIIR78BiIiIjKa0Y/ukFKWSSmjqmYOdQXwBwCZqLzWaDaAXUKINCHEW8Z8bkJCQutp06YF\n+Pr6jnF1dZ3SokULTY8ePUJXrFjhXVFRcdf6devWdezRo0eok5PT1BYtWmiCg4OHnThxwsXY38fS\n8XQZERGR+TXoWWZSyktSyr9IKf1Q+eiObwAUA+gG4G1jPmv58uW94uLifB599NHrS5cuPTZv3ryT\ndnZ2eOONN4ZMmDBh0O1r165d6zVnzpzhJSUl9kuXLj06Y8aM08eOHfMMDg4enZ6e7tSQ38nSxMbG\n4qGHHsLjjz+udhQiIiKr1aBnmd1OSrkDwI6qidbPonKidZ0tWrTop9DQ0H2urq6Gw0HLly//qX//\n/iGbN2/23bVrV+oTTzxxS6/Xi8jIyIFt2rQpTElJSXR3dy8DgIiIiEuhoaFjli1b1jsqKirFVL+X\nmrKyspCSkoJp06bBwcFB7ThERERWy2RPu68mpbwlpfxYSjnAmPdNnjz52u1lCACaNWuGsWPHXgCA\nlJSUhwDgu+++88zJyXHWaDTp1WUIAEJCQm726dPnyrZt27qWlpZaxcU21Q9znTRpkspJiIiIrJvJ\nC5GpZWVluQBAu3btigFg//79bQAgKCjoWs21/fr1u1ZQUOB4+PBhq3jYV2xsLJo1a4YxY8aoHYWI\niMiqmeyUmTmkpaU5RUdH+3l4eBRERERcBYDLly87A4Cvr29RzfWdOnUqAoDMzEyXwYMH59XcLoRY\nAmBJ9c8uLi6Ij483W/6GKCoqQmJiIh599FHs379f7Thmp9frLXZf2BruC8vBfWFZuD+sm8UWooKC\nArvJkycHFRYWNvv00093u7i4VACAXq9vBgDOzs7lNd/j5ORUDgD5+fn2tX2mlPJDAB9W/+zh4SHD\nwsLMkr+htFotSktL8cILL8BSM5pSfHy8TfyeTQH3heXgvrAs3B/WzSJPmRUXF4vQ0NCg06dPe0RG\nRh565plnfqne5uTkVAYARUVFd5UevV5vDwBubm53laWmhrfbExERNR6LK0SlpaVi9OjRQ/ft29dp\n2bJlhyMjIzNu396hQ4ciADhz5oxzzfdmZWU5A4CPj09h46Q1j7KyMsTFxaFv377o2rWr2nGIiIis\nnkUVorKyMowZM2bIrl27urz66qtHV6xY8XPNNYMHD74OAHv27Glbc9uxY8faurq6lg4YMCC/MfKa\ny759+3D9+nUeHSIiImokFlOIysrKMG7cuMHbt2/vumDBgh8++uij1NrWTZky5Urr1q2LtFqtX05O\njuEaqO3bt7c6fvy4Z0hIyDkHBwfZeMlNLyYmBgBvtyciImosFnNR9fTp0wMSEhJ8/P39czp37ly4\nYsUK79u3BwYG3hwxYsRNJycnGRkZeXjx4sVBAwcOHDVt2rSM3Nxch/Xr1z/cqlUr/apVq06o9CuY\nRPXDXDt27Ij+/furHYeIiMgmmKUQCSFWAugupazzIY5Tp065A0BaWpr7G2+8MaTm9tmzZ58cMWLE\nTQBYtGjRBRcXl50ffPBB71WrVgU4ODhUDBgw4PKaNWuO+fv76032i6jgp59+Qnp6OubNm8eHuRIR\nETUScx0hCgIQaMwbjh8/nmTM+jlz5lyaM2fOJaNSNQG8u4yIiKjxWcw1RFQpJiYGbm5uGDlypNpR\niIiIbMZ9jxAJIVrW83NrHYxI93flyhXs27cPiqKgefPmaschIiKyGQ86ZXYTQH3u2BL1fJ9Ni4uL\ng5SSp8uIiIgaWV2uIeKVvY0kNjYWdnZ2CA8PVzsKERGRTXlQIboCwAOAN4CcOn6mAJAEYGD9Y9me\noqIiJCQkICgoCG3b3jVzkoiIiMzoQYXoMIAxqLyFvs53gQkhKhqUygYlJSWhsLCQp8uIiIhUUNdC\nFIDKoz6m8LSJPseq8HZ7IiIi9TyoEKUAqADQx8jP/R7AxXolskEVFRXYuHEjevbsCX9/f7XjEBER\n2Zz7FiIpZSwAB2M/VEr5+3onskGHDh1CdnY2ZsyYoXYUIiIim8TBjBaAp8uIiIjUxUJkAWJjY+Hh\n4YFBgwapHYWIiMgmNbgQCSFGCyGWmCKMLTpz5gxOnjyJCRMmwN6eA76JiIjUYIojRNMArDTB59gk\nni4jIiJSH0+ZqSw2NhZOTk4YNWqU2lGIiIhsFguRim7cuIFdu3Zh1KhRcHV1VTsOERGRzWIhUtHm\nzZtRXl6OSZMmqR2FiIjIprEQqaj6+qHx48ernISIiMi21eVp9w+yHpUTrckIJSUl2LJlCwYNGoT2\n7durHYeIiMimNbgQSSm3A9hugiw2ZefOncjLy+PpMiIiIgvQoEIkhGgBoBMAASBLSplrklQ2ICYm\nBgBvtyciIrIE9bqGSAgxTQiRAuAGgFMATgLIEUKkCCGeMWVAaySlRGxsLHx9fdGrVy+14xAREdk8\nowqRqPQ5gC8B9K96f3HVH7uq1/4rhPjC1EGtyQ8//IALFy5g4sSJEEKoHYeIiMjmGXuEaC6A5wHc\nAvA7AB2llC5SShcAHQC8gcqjRs8KIV40ZVBrUn13Ga8fIiIisgzGFqIXAZQCGCmlXCGlzK7eIKX8\nRUr5PoBRAMqr1lItYmJi0Lp1awwbNkztKERERATjC1EPADullMfutaBq246qtVTDxYsXceTIEYSH\nh8PBwUHtOERERATjC1EBgKt1WHcVQKHxcazfxo0bAfDuMiIiIktibCHaB2Dg/RaIyquEB1atpRpi\nY2Ph4OCAMWPGqB2FiIiIqhhbiN4B4C2EeE8Icdd7q157F4B31Vq6TV5eHrZv344RI0agZcuWasch\nIiKiKsYOZuwC4DMAywBMEUJ8BSCzapsPgKcAdAPwMYDOQojOt79ZSqlrWNymLT4+HiUlJTxdRkRE\nZGGMLUTfAZConEztC+DNGturh+osqPpTk72R32dVqm+3nzBhgspJiIiI6HbGFiIdKgsRGamsrAxx\ncXEICAhAly5d1I5DREREtzGqEEkpp5griLVLTk5GTk4OXn75ZbWjEBERUQ31epYZGa/6dBmvHyIi\nIrI8DS5EQggnIYSTKcJYKyklYmJi4OXlhYCAALXjEBERUQ31fdr9ECHEd0KI66gc1lgghLguhNgg\nhBhs2ohNX2pqKjIyMvgwVyIiIgtldCESQiwBsBtABIDWqLyzTFT9vQbAHiHEYlOGbOpiYmIA8HQZ\nERGRpTKqEAkhHgewEpV3mn0B4HEAHav+BAH4N4AKACuFEEGmjdp0xcbGokWLFggODlY7ChEREdXC\n2Nvul1T99TdSyuga27IB7BVCxAKIArAYwJ4G5mvyfvnlF+zfvx9TpkxB8+bN1Y5DREREtTD2lNkQ\nAAdqKUMGUsoYAPsBDGtIMGuxadMmSCl5uoyIiMiCGVuIWgM4U4d1Z6rW2rzY2FjY29sjPDxc7ShE\nRER0D8YWohwAfnVY51e11qYVFhZi27ZtCAoKgru7u9pxiIiI6B6MvYZoH4BJQogIKWVUbQuEEBEA\nAlF5HVFtvjLyO03p6cb8sqSkJBQVFWHSpEmN+bVERERkJGOPEH1Y9df/CSE+F0IMF0J0qfoTLIT4\nD4D/ofJOsw/v+Sk2grfbExERNQ3GPstsjxBiKYBVAGZU/bmdQGUZWiKlTDZNxKapoqICGzduRK9e\nvdCtWze14xAREdF9GD2YUUq5GsBQABsAXMGvgxmvoPLo0FAp5V9NGbIpOnjwIK5cucLTZURERE2A\nsdcQAQCklAcBPAUAQgj7qtfKTZiryePDXImIiJqO+x4hEkJsF0L89n5rpJTlLEN3i4mJgaenJwID\nA9WOQkRERA/woCNEwQDOmj8GsHDhwl7Hjx93T01Ndb969aqrj4/PzTNnzmypba2np+fEq1evuta2\nTa/Xf9O8eXNp3rT3l56ejh9//BGzZs2CnV29np9LREREjahep8zM4eOPP+7bokWLYn9//xt5eXkP\nfMaFl5dX7sKFC0/VfN3BwUHVMgQAGzduBABeP0RERNREWEwhOnLkSGxAQEABUHkE6EHrW7durX/9\n9dfPmj1YPcTGxsLZ2RkhISFqRyEiIqI6sJjzOdVlyBjFxcXi2rVrFlPqACAnJwe7d+9GaGgoXFxc\n1L8X8oYAACAASURBVI5DREREdWAxhchYqampbVxdXad6eHj8xs3Nbcq4ceMGZWZmqv44+c2bN6O8\nvJx3lxERETUhdTm6MkMIUXMAY11IKaVZjt74+Pjc6t+/f0avXr1y9Xq93Y4dO9pv2bLFd8iQIe0O\nHTq0tXPnziW1vU8IsQTAkuqfXVxcEB8fb9Jsn332GYQQcHV1NflnWzO9Xs//vSwE94Xl4L6wLNwf\n1k1Iee9rkIUQFQ34bCmltK/l9Qc+y8zT03Oim5tb6b3uMqtNZGRkt3feeSfwqaeeSv3666+P3mPZ\nHc8y8/DwkFevXq3rVzxQcXExPDw80Lt3b+zdu9dkn2sL4uPjERYWpnYMAveFJeG+sCzcH5ZDCJEl\npfQy5WfW5QjOVgArTPml5vD2229nrF69uu+ePXs6ArhXITKrHTt2IC8vj6fLiIiImpi6FKJsKeVO\nsycxAU9Pz4IrV67UOp+oMXA6NRERUdPUZC+qrqmsrAzZ2dlurVq10qvx/VJKxMbGws/PDz179lQj\nAhEREdVTkytEWVlZjrW9vnjx4p75+fmOwcHBWY2dCQCOHTuGixcvYuLEiRBCqBGBiIj+v707D2+q\nzNsHfn+7hO7QhToIshQQKWUTULAFUaCAsqsgMoqDg+ArvjA4Lq+Oy6Vcr47ihuLgCOP8BkWRxZfK\nVjccKUi1QC0KqLS07NON0tKNtH1+f5wTDCFt0yZp0pz7c125Ss/6PXmS5uac5zwhaiavGcPnxRdf\n7JqXlxcKABUVFSaz2ez/wAMP9AGALl26lD/++OO5APDaa691W7duXfekpKRTXbt2La+qqvLbtWvX\nFenp6R07d+587qWXXjroifo3bdoEgJfLiIiIWiOvCURr1qzpfuDAgVirSYErVqzoBwB9+/bNtwSi\nxMTEol27dl3x2WefdTl37lwbAOjQocP5OXPm/Pjyyy8fioqKqmn56rX+Q1FRUUhMTPTE7omIiMgJ\nDQYipVSLXVLLysr60pHlpk6dWjh16tRv3F1PUxw/fhz79+/H3XffjYAAr8mYRERE5KBW14fIG1m+\nzJWXy4iIiFonBiIX2LRpE0wmEwfsIiIiaqUYiJxUWlqKHTt24Oabb0Z4eLinyyEiIqJmYCByUmpq\nKsxmMy+XERERtWIMRE6y3G4/ceJED1dCREREzcVA5ASz2YwtW7bg2muvRadOLv2OOSIiImpBDERO\n2LVrF0pKSjB58mRPl0JERERO8MSgOXd5YJ9uwS9zJSIi8g08Q9RMSils2rQJnTt3Rv/+/T1dDhER\nETmBgaiZDh48iJycHH6ZKxERkQ9gIGomXi4jIiLyHQxEzZSSkoLw8HDceOONni6FiIiInMRA1Axn\nzpxBeno6xo8fD5PJ5OlyiIiIyEkMRM2wefNmKKV4uz0REZGPYCBqhpSUFPj7+2P8+PGeLoWIiIhc\ngIGoiSoqKvD5559jxIgRiIyM9HQ5RERE5AIMRE30+eefo6qqineXERER+RAGoibi7fZERES+h4Go\nCWpra/Hpp58iISEBcXFxni6HiIiIXISBqAm+++47FBQU8OwQERGRj2EgaoJNmzYBAG+3JyIi8jEM\nRE2QkpKC3/3udxg8eLCnSyEiIiIXYiBy0K+//opDhw5h4sSJ8PPj00ZERORL+MnuoE8//RQA7y4j\nIiLyRQxEDtq0aRNCQkIwatQoT5dCRERELsZA5ICioiKkpaUhOTkZwcHBni6HiIiIXIyByAFbt25F\nXV0dL5cRERH5KAYiB6SkpEBEcOutt3q6FCIiInIDBqJGVFdXY/v27bjhhhsQGxvr6XKIiIjIDRiI\nGrFjxw6cP3+el8uIiIh8GANRI/hlrkRERL6PgagBSimkpKSgZ8+e6NWrl6fLISIiIjdhIGrAvn37\ncPLkSUyePBki4ulyiIiIyE0YiBrAy2VERETGwEDUgJSUFERHR2PYsGGeLoWIiIjciIGoHnl5ecjM\nzMSECRMQEBDg6XKIiIjIjRiI6sEvcyUiIjIOBqJ6pKSkwGQyITk52dOlEBERkZsxENlx7tw5fP31\n1xg1ahTCwsI8XQ4RERG5GQORHdu3b4fZbMbkyZM9XQoRERG1AAYiOyy320+YMMHDlRAREVFL8MTt\nU2s8sE+LuxpbwGw2Y+vWrRg8eDA6duzYEjURERGRh/EMkY20tDSUlJTw7jIiIiIDYSCysWnTJgBg\n/yEiIiIDYSCyYvky1y5duqBv376eLoeIiIhaCAORTimF1atX4+jRoxg8eLCnyyEiIqIWxEAE7Ws6\nevfujTlz5gDQLpv17t0beXl5Hq6MiIiIWoLXBKIFCxbEjxgxIik2NnaSiMyMi4sb39Dyq1atuvKa\na64ZExQUND08PPy2kSNHJh44cCCkqftVSmHs2LHIzs5GbW0tAKCmpgbZ2dkYN24clFLNPCIiIiJq\nLbwmEC1fvrx/ZmZm7FVXXVUWFBRU09Cyb731Vqe5c+feeOHCBf+HH354/+zZsw9lZmbGjhw5MvnI\nkSNBTdnvrl27kJubi5qaS3dZU1ODnJwc7Nq1qxlHQ0RERK2J13yN+759+1IGDhxYDgCxsbH13vNe\nVVUlzzzzzODo6OiKjIyML6KiomoAYOrUqafGjBkz7pFHHkn45JNPMhzd75EjRxAYGIjq6urL5plM\nJhw5cgRJSUnNOCIiIiJqLbzmDJElDDVm/fr1scXFxcG33XbbEUsYAoBRo0aV9OvXL//zzz/vYjab\nxdH99ujRAxcuXLA778KFC+jRo4ejmyIiIqJWymsCkaP27NkTDQBJSUmFtvMGDBhQWF5ebtq7d6/D\n38iamJiIbt26wd/f/5LpAQEBiIuLQ2JiotM1ExERkXdrdYHo9OnTwQAQFxdXaTuvY8eOlQBw9OhR\nhztXiwhSU1MRGxsLAAgKCoLJZEKPHj2QmpoKEYdPNhEREVEr5TV9iBxVVVUVAADBwcG1tvOCgoJq\nAeD8+fP+tvMAQEQWA1hs+T0kJASpqakAgGnTpmH58uWYMGEChg4dij59+uDQoUM4dOiQOw6DbFRV\nVV1sC/IstoX3YFt4F7aHb2t1gchyB1plZeVloaeqqsofAMLCwi4LSwCglHoVwKuW39u3b6/Gjh0L\nAMjMzAQAPPbYYxyY0QNSU1NhaQvyLLaF92BbeBe2h29rdZfMOnToUAkAOTk5wbbzTp48GQwA3bp1\nq2jqdktLSwEAERERTlZIRERErU2rC0RDhw4tAoC0tLQY23mZmZkxoaGh5kGDBp1v6nYtgaht27ZO\n10hEREStS6sLRLfffnt+ZGRk5YYNG3oUFxdfvOT31VdftcvKyoodNWpUXmBgYJOHlz537hwAniEi\nIiIyIq/pQ/Tiiy92zcvLCwWAiooKk9ls9n/ggQf6AECXLl3KH3/88VwACAoKUs8888zeP/3pT0mD\nBw8ePXPmzOzS0tLA1atX92rXrl3V0qVLDzRn/6WlpQgICEBQUJMGuiYiIiIf4DWBaM2aNd0PHDgQ\nazUpcMWKFf0AoG/fvvmWQAQACxcuPB4SEvLvV155JWHp0qUDAwMD6wYNGnT6jTfeyOzZs2dVc/Zf\nWlqKiIgI3mZPRERkQF4TiLKysr5syvJz5849NXfu3FOu2r8lEBEREZHxtLo+RO7CQERERGRcDEQ6\nBiIiIiLjYiDSMRAREREZFwMRALPZjMrKSgYiIiIig2IgAgdlJCIiMjoGIvBrO4iIiIyOgQgMRERE\nREbniXGI7vLAPhvEQERERGRsPEMEBiIiIiKjYyACAxEREZHRMRCBgYiIiMjoGIjAQERERGR0DERg\nICIiIjI6BiIA586dA8CBGYmIiIyKgQg8Q0RERGR0DETQApGfnx9CQkI8XQoRERF5AAMRfvumexHx\ndClERETkAQxE+C0QERERkTExEIGBiIiIyOgYiMBAREREZHQMRGAgIiIiMjrDB6La2lqUl5czEBER\nERmY4QORZQwiDspIRERkXAxEHJSRiIjI8BiIGIiIiIgMj4GIgYiIiMjwGIgYiIiIiAyPgYiBiIiI\nyPAYiBiIiIiIDI+BiIGIiIjI8AwfiM6dOweAgYiIiMjIDB+IODAjERERMRDxkhkREZHhMRCVlkJE\nEBoa6ulSiIiIyEMYiEpLER4eDj8/wz8VREREhmX4FFBaWsrLZURERAbHQMRAREREZHgMRAxERERE\nhsdAxEBERERkeIYOREoplJWVMRAREREZnOEDEcBBGYmIiIwuwNMFNGKNi7d3l/UvlkDEM0RERETG\nxjNEYCAiIiIyOgYiMBAREREZHQMRGIiIiIiMjoEIDERERERGx0AEBiIiIiKjYyACAxEREZHReftt\n93b98MMPoQMGDJhkb158fHzBTz/99IUj26mrqwPAQERERGR0rTIQWSQmJp6YOHHicetpHTp0qHJ0\nfQ7MSEREREArD0S9e/cueeyxx3Kbuz4vmRERERHgA32IysrK/EpKSvybs64lEIWFhbm0JiIiImpd\nWnUgev/996+JiIiYERkZOb19+/aT58+f36eqqkocXV8phbCwMPj7NytPERERkY8Qy1kSL2X3u8x+\n/PHHkN///vdDx44de6J79+7lp0+fDtq4cWOXrKysK4YNG3YyLS3tGz+/y7OeiGQAWGz53c/Pr2Nk\nZCQ++OAD9x0BOaSqqgpBQUGeLoPAtvAmbAvvwvbwHuPGjTuplOrkym22ykBUn1GjRt3w1VdfdXnn\nnXe+uf/++0/aWeSSL3cNCAhQPXv2xKFDh5wqkpyXmpqKsWPHeroMAtvCm7AtvAvbw3uIiMsDUau+\nZGbr2Wef/QkAtm3b1sGR5ZVS7FBNREREvhWIEhISzgNAcXFxG0eWZyAiIiIiwMcC0b59+8IBICYm\nxqGxiBiIiIiICGilgej48eMm22lms1mefPLJfgAwefJke/2H7OKgjERERNQqB2acOXPm9RUVFQED\nBw4svOqqqyry8/ODtm3b1jk3N7ddcnLy0XvuueeMo9viGSIiIiJqlYEoOTn55Pr167tt3LixR1lZ\nmclkMtV17dq15Lnnnkt/8sknc5qyLQYiIiIiapWB6Omnn855+umnmxR86sNARERERK2yD5ErMRAR\nERERAxEDERERkeExEDEQERERGZ7hA1Fubi68/OtLiIiIyM0MH4gWLVqE3r17Iy8vz9OlEBERkYcY\nPhCZzWZkZ2dj3LhxPFNERERkUN5+2/1djS/ivJqaGuTk5GDXrl1ISkpqiV0SERGRFzH8GSILk8mE\nI0eOeLoMIiIi8gAGIt2FCxfQo0cPT5dBREREHsBABCAgIABxcXFITEz0dClERETkAd7eh8jtTCYT\n4uLikJqaChHxdDlERETkAYYORGFhYdi2bRsSExMZhoiIiAzM0IEoKCiId5URERER+xARERERMRAR\nERGR4TEQERERkeExEBEREZHhMRARERGR4TEQERERkeExEBEREZHhMRARERGR4TEQERERkeExEBER\nEZHhMRARERGR4TEQERERkeExEBEREZHhMRARERGR4TEQERERkeExEBEREZHhiVLK0zV4jIjUADjj\n6ToIABAG4LyniyAAbAtvwrbwLmwP7/E7pVSAKzfo0o21QmeUUp08XQQBInKCbeEd2Bbeg23hXdge\n3kNETrh6m7xkRkRERIbXGs8QrXHVhtatWxflou3d5YJttEZsC+/ikvZwYVsAxm0PtoX34N8p7+HV\nbWHoM0RxcXGHPV0DadgW3oNt4T3YFt6F7eE93NEWrbFTtcsSpgsx7XsPo7YFwPbwJmwL78G28B5e\n3RaGPkNEREREBDAQERERETEQEREREflUIKqpqcHDDz/cq1OnTrcGBgbOiImJmTxr1qwBJSUl/o6s\nX15e7jdnzpx+V1xxxSSTyTSjQ4cOExcsWBBfXV0t7q7d1zjTFmvXro2dMmXKkM6dO98SHBx8R2Rk\n5NT+/fuPWrly5ZUtUbuvcfZ9Ye3999+/QkRmisjML7/8sp076vVlrmiLzMzM0PHjx18fHR09JTAw\ncEZ0dPSUxMTE4Xl5eW3cWbsvcrY90tLSIsaMGTMsNjZ2kslkmhETEzM5MTFx+ObNm6PdXbuvWbBg\nQfyIESOSYmNjJ4nIzLi4uPFN3Yazn+Gt8bb7es2cOfPa9evX90pMTDzxxz/+8fDhw4cj1q5de82h\nQ4ciMzIydvj5NZz/kpOTE3fv3t3plltuybnuuusKv/vuu5jly5f3P3r0aNiWLVu+a6HD8AnOtMUz\nzzwzoKioKPimm2463qdPn3Nnz54N3LhxY9zcuXNvzMjIyFqxYsVPLXgorZ6z7wuLsrIyv0cffXRI\nmzZtaqqrq33qb0dLcbYtNm/eHD19+vSb2rdvXzFz5sxfrrjiiqr8/PygvXv3xhQXFwd06dKluoUO\nxSc40x7p6enho0ePHhcQEFA3bdq0X3v06FF24sSJkPXr1/eYMmXKmA8//PDLO+64o6AFD6dVW758\nef/w8PDqnj17ni0rK2tWuHf2M9xn/qjt3Lmz7YYNG3olJSUd37lzZ5pl+mOPPVb+0ksvDVq2bFnn\nRYsWHatv/VWrVl25e/fuTnfeeefhDz/8cL8+OXvmzJkXPvroo2u2bNly5NZbby12+4H4AGfb4vnn\nn98/ZcqUwsDAwIu3QD733HO/xsfHj1u5cmXC008//cuVV15pdvdx+AJn28LawoULEyorKwOnTJly\nZO3atde4r2rf5GxblJaW+t93332Jffr0Kdy5c+e/g4KCWt0twt7E2fZYuXJl1+rqav/XX3991/z5\n809aps+YMePE6NGjx69atao7A5Hj9u3blzJw4MByAIiNjZ3U1PVd8RnuM5fM/vGPf3RRSmHRokU/\nW0//y1/+cqRNmza1a9eu7drQ+h999FEXAHjqqacuWd/y+3vvvdfNxSX7LGfb4o477iiwDkMAEBER\nUTt8+PBTtbW1fnv37o1wQ9k+ydm2sPj2228jVq9e3fuJJ57YFx4eXuOWYn2cs22xbNmyLvn5+aEv\nv/zy/qCgIFVSUuJfVVXFy/nN5Gx7BAUF1QBA586dK62nx8XFVQJASEgI3ydNYAlDzeWKz3CfCURZ\nWVnRIqLGjRtXZD09PDy8Li4u7uzhw4cbvKZ78ODB6KioqMr4+PgK6+nx8fEVUVFRlT/++GOUO+r2\nRc62RX1Onz4dAgBXXnklLws4yFVtMW/evCHx8fGFjzzySJ57KvV9zrbFF1980SE4ONhcUFBgiouL\nGx8ZGTk9JCRkRkJCwuitW7fy71MTOdseixcvzomJialYuHDhkI8//jj28OHDwZs3b46+/fbbbwgP\nD69+9NFHf25ofXItV3yG+0wgKiwsDI6IiKgODQ2ts53Xvn37ipKSkiCz2Vzv/6aKi4uDY2JiKuzN\ni46OriwqKgpxZb2+zNm2sGfHjh3t0tLSOvXq1atw0KBB/LZpB7miLZYsWRJ38ODBmOXLl3/vvkp9\nn7NtcezYsfC6ujq/u++++6arr7767LJly9IWLlyYmZub227atGmjd+7c2da9R+BbnG2Pbt26Vaen\np6e2adOmdsaMGaN69+49ZeLEicmFhYXBO3bs+Gzo0KFl7j0CsuaKz3CfCUTV1dX+gYGBl72wAaBN\nmza1AFBWVlbvnQMNrW8ymWqrq6ubfEeOUTnbFrZOnToVOGvWrKSAgAD17rvvsnN7EzjbFseOHWvz\n0ksvDbjzzjt/TkpKKnVXnUbgbFtUVlYGVldX+w8fPvz49u3b9zz00EPHX3vttcOrVq36prq62v+p\np55KcFftvsjZ9jh58qQpOTl5ZE5OTrv58+dnrVix4pvFixfvKy0tbTNx4sSRhw8fDnZX7XQ5V3yG\n+0wgatOmTa3ZbLZ7PJYnIjw8vLY561+4cMHf8gahxjnbFtYKCwsDbr755psKCgpC33777Z3Dhw8/\n58pafZ2zbTFv3rwBJpOp9s033zzgrhqNwtm2MJlMtQAwe/bsHOvpM2bMyI+JianIzMyMdWW9vs7Z\n9li8eHFCdnZ25IoVK9L+9re//TRv3ryTr7zyys8pKSlf5efnhy1atKi/u2qny7niM9xnAlFMTExl\naWlpm/Ly8suOqaCgIKRdu3ZVth11rUVFRVUWFhbaPaVWVFQUHB0dbfdUHF3O2bawOHv2rP/IkSNH\nHjlyJOr111/fNWfOnNPuqdh3OdMWqampkdu3b4+bNWvWL9nZ2cEZGRlhGRkZYWfPnjUBQHZ2dmhG\nRkZYXZ3d/5SRDWffF+3bt68AgM6dO1fZzouOjq48f/68ybUV+zZn2+P777+PDQ4OrrnnnnvOWE8f\nPnz4uY4dO5bu37+fAbUFueIz3GcCUb9+/YqUUrJ9+/ZLOsKVlZX55eTkRPbq1auovnUBID4+vqi4\nuDj44MGDlzyhBw8eDCkuLg7u06cPb7l3kLNtAWi3GI8cOXLkoUOHYpYuXbr7wQcfPOG+in2XM22R\nnZ0dCgDLli0bMGTIkImWx4YNG64GgHnz5o0YMmTIRHsfKHQ5Z98X/fv3LwKAnJycy/7oFxQUhLRt\n25Y3GzSBs+1RW1vrV1dXB3v/Iairq5Pa2lreAdiCXPEZ7jN/yGbPnp0nInj99dd7WU9fsmRJj+rq\nav/p06fnWqbt3bs37Ntvv73k1u0ZM2bkAcDzzz9/yfqW3++9995ckEOcbYuysjK/kSNHjjhw4ED7\nF1544VtHx8mhyznTFqNHjy5644030mwfI0aMOAYACxcu3P/GG2+kBQcH8xSRA5x9X9x33315IqLe\nfffdHtbT//73v3csLi4OHjZs2Cm3HoCPcbY94uPji6qrqwPeeuutq6ynb968OfrkyZPhvXr14n+i\n3cRdn+GiVKsb22tNfTNuu+22QRs3brw6MTHxxJgxY04dPnw4Yt26db0SEhLy9+3b95Vl1NHY2NhJ\nBQUFoUqpD63XHzp06Ij09PSOt9xyS/b1119fmJ6eHrN169bu48aNy9m2bVt6AzXd5ZpDa3Xc0hbD\nhw9PSktLu+q66647NW3atMtu805OTi5oYMwKo7YFUE97OPu+sDV37ty+K1euTPjiiy+2jRo1qqSR\nmozaHm5pi1mzZg1Ys2ZN7yFDhpwaM2bMqby8vNB169ZdHRISYt69e/f23r17V9rbr45tYcOZ9tiz\nZ0/4zTffPM5sNvtNmjTpSEJCQklOTk7Yhg0brq6pqZHNmzd/npycfLaeXbMtbLz44otd8/LyQgFg\n9erVvQMDA2vvvPPOXwCgS5cu5Y8//niuZVkXf4ZfbAufCkRms1keffTRXh9//HGP/Pz80IiIiOqx\nY8fmLV++PCsyMvJih6r6nsyysjK/hx56KGHLli3dSkpKgqKjoyumTZuW8+qrrx5sZFRYvrhtONMW\nlmn1bXvJkiV7nnzyyaP1zDZqWwD1tIez7wtbDEQOcUtb1NXV4amnnur5/vvv9zx16lR4cHCw+brr\nrjvz2muvZfbt27exPhJsCxvOtsfu3bsjnnjiib6ZmZmxZWVlbUJDQy/07du34LnnnjvQyHuDbWGj\nX79+ow4cOGC331Xfvn3zs7KyvrT87uLPcN8MRB7EF7f3MGpbAGwPb8K28B5sC+/h1W3hM32IiIiI\niJqLgYiIiIgMj4GIiIiIDI+BiIiIiAyPgYiIiIgMj4GIiIiIDI+BiIiIiAyvNY5DRERERORSPENE\nPkNEckVE2TyqReSYiKwVkeGertGWVc1dPV2Lq4nmERH5UUQqLW3SwPIj7bSfI49nW+BYlur7+rOL\ntpegb+9HV2zPXayO2/pRJSL5IrJfRP4hItNFpI2nayVyVoCnCyByg10Ajuj/bgdgMIDpAO4QkT8r\npV5tiSJE5J8AZgP4g1Lqny2xTy/zAICXAJwDsA1AaSPLnwHw/+xMHwCgP4D/ANhuZ36mEzWSY04A\nsHx1QgC091VvAH/QH2dE5AGl1P+5aocikgFgEIAhSqkMV22XqD4MROSLVloHEBEJAvAOgHsAvCQi\nm5VSv3iqOBujAAQCOOnpQtxguv7zDqXU540trJQ6DOBe2+n6GaD+AA4rpS6b30L+CmAlgHwXbe8X\naIGi2kXbc7cf7D33ItILwBIAtwP4RERmK6X+1dLFEbkCL5mRz1NKVQF4EEA5AH8A0zxb0W+UUtlK\nqcNKKbOna3GDzvrPXz1ahQsopQr0dip20fYu6Nur70uKWwWl1M9KqTsAvK1PekdErvRkTUTNxUBE\nhqCUOg/gZ/3XrtbzRCRAROaLyG4ROaf3kfhVRJaJSEd727PuDyMifxCRb/V1lYh01efN1hd/r74+\nLw31IRKREBF5XET2iUiZiFSIyE8iskREIu0s31XfVq7ef+d+EdkrIuV6bZ+JyLCmP3uAiESJyP/q\n+6/Q69krIo+KSLDNsl/rx99Nn3S0Jfr7WPfzEZHuIvIvETkhIjUi8pa+jOh9Xv4pIgdFpERv72wR\neUdE4hrbts30Bfr0t0QkQl/uqGh9106LyEoRucLO9uz2IRKRMH36ef33u0Rkj/58l+nP7agGnoPu\nIvKB3senUkQOi8iTIhIoIhn6tgc35/ltxJ8BFAEIAvCQTU3tROQBEUnRn+cKETkvIpki8qyIhNss\nP0F//QzSJ31v8/653WrZ8SLytoj8ICJF8lufwQ9EpL8bjpN8GC+ZkZFE6D8vXqYQrTPoZgCjAVQB\n2AGtr8sN0P6wzxSRsUqpffY2KCJvAvgvALsBbAEQB0BB6wuTBKA7Lu3TBDjQ50VEoqD12Rig1/MV\nADOAGwE8CeAuEblZKZVbzybeg/Ytzjv14xsAYAyAESJyo1IqvbEarGqJ0/ffBUABgK3QLvPdBO1S\n0gwRGa2UOquvsh1ALrTLKKEANgA47+ixu0ACgKehPW/fQvs7Z6mtDYC1ej0HAXyhT+sL4H5ox3KT\nUmp/E/cZA+B7ANEA0gBkAUgEcB+AJBEZpJQqb8oGReQVAAuhvX626Md1o769W5VSqTbLXwutf2+S\ntwAACH1JREFUndoCOKb/OwLa62UEtLOjbqGUqhSRjQDmQnud/Y/V7KHQziD9B9qlwu8BRAEYAuAZ\nALeJSKJSytLH7Di0988EaM/nZmhhyyLX6t/vQevP9BOAb6C99+KhvfZvF5EpSqltrjtS8mlKKT74\n8IkHtD+UCsC9dub1A1Crz/+D1fQX9WlHAHS1mh4Irc+IApADwGSzPaU/zgEYWk89/6yvHjs1d7WZ\n/pE+fQ+AaKvpYdACiQKwy2adrlZ15QK42mqeP4BV+rzUJj6ve/T1NgEItZreHsBefd4Hjh5bM9r1\nWX07Xzey3FKr438HQKCdZQIA3AEg2Ga6H7SzHApAegPb/rPN9AVW+/zEzvNzSJ/3kM16Cfr0H22m\nh1ltLx/AAKt5YlXHXjv1W/a1yvrY9ddFjtV2Bzfhubfsb7MDy87Tl620md4NWpATm+nhAD7W1/mr\nne1lNFYvgNsAtLUz/S5o7/cT9l4HfPBh78FLZuTTRKStiNwCYCO0D41T0P4IWzpbP6gv+idldbZF\naX16/hva/2q7QTvbYc9SpdQeF9fcGdqHtgJwv1Lq4v+OlXbpby60s1k3iMgN9WzmIWXVcVwpVQvt\nTAEA3CgigQ7WkgTgegAVei0Xz3IopQqgnVUBgDtFpJMj22wBZ6C152X9spRSNUqpdUqpSpvpdUqp\npQAOALhOb4OmOAvgj3aen6X6r6ObuD0AeEwpdfGMmlJKQTujUgXgWv0sosVYANcAKAaw0PrY9de1\n9RkbdynUfwaJSIjV/o8qpf6t1w+r6WXQ7kQEtNd7kymlNiilztmZvgbaWbWOAJp1mZiMh5fMyBe9\nJyLv2ZmeDeA2qw+twdD+R16slPrUdmGlVIWIfATtssVNANbY2eZ6F9VsbQS08LZPKZVlp66TIpIK\nYLJe126bRWpg5/Z0pdQZETkLIBLapYgzDtQyUv+5XSn1Hzvb3CsiP0C7C+xGAB84sE1326qUqmho\nARG5BkAytEua4fitP2Vb/WcvaJedHLXbOrhaOaT/tNsXrRH2XpPlInIcQE8AV0ILQID23ANAih6a\nba0D8C8ApmbU4Sjr/2BfEn5ERKBdQk4C0AlACLQzXgBwAUA3ETEppS40dad6eB0Prc3a4rdLg931\nn72gXU4jahADEfki6z47F6BdetgD7UO9xmo5y4dUQ3f6ZNssayu3mTU2xNm6Tts7O6IrhRaIglxc\nS/96avGE3PpmiIgJwN/xW4f3+kQ0Mt9WfeHJ0i/G0efbolIpVVjPPHvbtJydy7W3glKqTg9S3e3N\nd5EY/WeV9Rk40W5M+ARan6GGhOPSvkIN0kPWC9AudTbUP6qpbUkGxUtm5ItWKqXu1R/3K6X+opTa\nbBOGXML20ouXqPN0AR7WUJs8Di0MHYM2TlJnAEFKKVFKCX47KyP1rF8fVz/nzd1eQ9/F5O7vabpW\n/3nAZvpqaGHoa2jjbsVC65Nnec7L9OWa+pzfDeAxff050MJeiNV232zmdsmgeIaIjMwyGGK3Bpax\n3IbdkgMnWvZl9xZwm3nursubanEFy2CRf1BKfWVnfs+WLMaFLM99V3szRcQPwFXu2rloQy9Yxvf6\nzGp6e2iXdasB3Gp7KVMfkuCS2+6bwNKWDyul7F0ib61tSR7CM0RkZBnQbr+OEpFJtjP1P/J36r/u\naMb2Lf0hmvofj2+gnSEYYG8sFRHpAGCcE3U1xdf6z3H1jKczENot/XVoHf00LB2R82xniMgQaP1N\nWiPLcz9JRELtzL8N2vAC7rIU2nNbid/OzADa5VkAKKinX9fvG9hmY++fhtryKmh98YgcxkBEhqW0\nEayX67++IiJdLPP0u7DeAPA7aP1nmtN5+oT+s08T6zoGrROsQBv5N9qqrlBofWCCoHXkte1Q7VJK\nqTQA6QCC9Vou3j0kIjHQbm8HgI+UUsfdWYuLWDo5L9D7oAC42DH3PbTeyyvboY3xEw3gNRG5GCL0\n1/WL7tipiPQSkY+hjcWlAMy16Xx/DNodip1EZKrNuiOh3TVXn8beP5a2nG9916R+991qaB23iRzG\nS2ZkdM9Au9tsFIBDIrIDWp+EYdD6lxRB+y6uJt/9AuD/9O3/t4gkQBtwrg7anUApjaz7ILTbqK8H\nkK3XVQPtbqL20ELarGbU1Bx3QRvkbzK0Uae/wW8DM0YA2AdtPJ7W4HloZw4WARgvIpnQzmKMgDa4\n3zZodyy1KkqpWhGZBW0wz7kAkkVkD7TLUTdBu9GgDFrn9+a8lvuL9mXFgNaBuS20ARAtnbRPA5hv\n+7pWSlWJyAvQnveNIrIb2hmdbtAGbFwB7Zb7aFxugz7vLf0MboE+/W9Kqb3QzkpNhzYkxhAR+R7a\nfxRuhHb33fto+AwU0SV4hogMTSlVDe3y038B+AHAcABToY0K/SaA/vof3+ZsOwvapYpvoQWbe6GN\nXHxtA6tZ1i2CNlr2/0ALP8nQRu4tBPC/AAap+kepdimlVA60ml+AFhAnQBuNOBtaJ+Uk9dso1V5N\nKfU1tLbYCm2E48nQRuB+BVooavB2fW+mtG+EHwzgQ2gjhE+B1o/mrwBuBdBBX7S+u9ca0glaZ/TZ\n0ELIMGgB6z0AM6ANvmk35CullujLpEM72zMB2pm4PyqlHrC3jr7eWmijxR+GNo7Tffqjmz7/EICB\n0MYV8wcwUd/+P6F97cdlw0QQNURsxsoiIiIfIyLx0M6AnVZK8ctXiezgGSIiIh+gj8p+WadwEekB\nrU8NoJ3RISI7eIaIiMgH6P3UDkDrXH0E2h2UnaFdPgqEdsnq5sZG8SYyKgYiIiIfICKRAJ6C1on6\nKmgdn8uh9cH5GMDb+p2VRGQHAxEREREZHvsQERERkeExEBEREZHhMRARERGR4TEQERERkeExEBER\nEZHhMRARERGR4f1/TliSVpI4rHUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113cee490>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_detection()\n",
    "plt.savefig('scale_with_data.pdf',dpi=80,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def draw_semi():\n",
    "    \n",
    "    plt.figure(figsize=(8,8), dpi=80)\n",
    "    X = [0.01, 0.02, 0.04, 0.1, 0.2]\n",
    "    #Y = [19.2, 29.4, 40.5 ,54.6, 75.3]\n",
    "    Y = [39.2, 52.8, 63.2, 77.4, 85.2]\n",
    "    plt.plot(X,Y,color='red', linewidth=3.0, linestyle=\"-\", marker='o', label='Ours-Resnet')\n",
    "    \n",
    "    #Y = [9.6, 20.4, 34.5 ,52.1, 75.3]\n",
    "    Y = [22.4, 40.2, 58.2, 75.2, 84.1]\n",
    "    plt.plot(X,Y,color='orange', linewidth=3.0, linestyle=\"-\", marker='o', label='Scratch-Resnet')\n",
    "    \n",
    "    plt.plot([0.01,0.1], [29.6,63.1], 'm^', markersize=12, label='Color-Resnet-152')\n",
    "    \n",
    "    Y = [30.7, 42.2, 51.1, 65.4, 73.4]\n",
    "    plt.plot(X,Y,color='green', linewidth=3.0, linestyle=\"--\", marker='o', label='Ours-Alexnet')\n",
    "    \n",
    "    Y = [19.5, 33.2, 46.5, 62.2, 70.3]\n",
    "    plt.plot(X,Y,color='black', linewidth=3.0, linestyle=\"--\", marker='o', label='Scratch-Alexnet')\n",
    "    \n",
    "    Y = [9.9, 19.8, 33.9 ,51.3, 64.4]\n",
    "    plt.plot(X,Y,color='blue', linewidth=3.0, linestyle=\"--\", marker='o', label='SplitBrain-Alexnet')\n",
    "    \n",
    "    \n",
    "    \n",
    "    # manipulations\n",
    "    ax = plt.gca()\n",
    "    for label in ax.get_xticklabels() + ax.get_yticklabels():\n",
    "        label.set_fontsize(16)\n",
    "        label.set_bbox(dict(facecolor='white', edgecolor='None', alpha=0.65 ))\n",
    "        \n",
    "    \n",
    "    plt.legend(loc='lower right', frameon=False, prop={'size':20})\n",
    "    ax.set_xlabel('The Amount of Labeled Data', fontsize=20)\n",
    "    ax.set_ylabel('Top-5 Accuracy', fontsize=20)\n",
    "    plt.xticks([0.01,0.02,0.04,0.1,0.2], ['1%', '2%', '4%', '10%', '20%'])\n",
    "    ax.set_title('Evaluation of Semi-Supervised Learning', fontsize=20)\n",
    "    ax.set_ylim([5,90])\n",
    "    ax.set_xlim([0,0.2])\n",
    "    plt.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkoAAAI8CAYAAAAOWIRFAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112510690>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_semi()\n",
    "plt.savefig('semi_accuracy.pdf',dpi=80,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> figures/.ipynb_checkpoints/proximal-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import re"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def draw_cifar10():\n",
    "    train_interval = 1\n",
    "    test_interval = 500\n",
    "    # read\n",
    "    filename = '/Users/zhirong/Dropbox/resnet_20.txt.2017-10-24_01-42-01'\n",
    "    with open(filename, 'r') as f:\n",
    "        file_data = f.read()\n",
    "    train_0 = re.findall(r'Err (\\w*\\.\\w*)', file_data)\n",
    "    train_0 = np.array(train_0, np.float32)\n",
    "    #my_test_loss = re.findall(r'Test net output #1: loss = (\\w\\.\\w*)', file_data)\n",
    "    #my_test_loss = np.array(my_test_loss, np.float32)\n",
    "    #my_test_acc = re.findall(r'Test net output #0: accuracy = (\\w\\.\\w*)', file_data)\n",
    "    #my_test_acc = np.array(my_test_acc, np.float32)\n",
    "    \n",
    "    filename = '/Users/zhirong/Dropbox/resnet_20.txt.2017-10-24_01-37-08'\n",
    "    with open(filename, 'r') as f:\n",
    "        file_data = f.read()\n",
    "    train_05 = re.findall(r'Err (\\w*\\.\\w*)', file_data)\n",
    "    train_05 = np.array(train_05, np.float32)\n",
    "    \n",
    "    filename = '/Users/zhirong/Dropbox/resnet_20.txt.2017-10-24_01-44-42'\n",
    "    with open(filename, 'r') as f:\n",
    "        file_data = f.read()\n",
    "    train_08 = re.findall(r'Err (\\w*\\.\\w*)', file_data)\n",
    "    train_08 = np.array(train_08, np.float32)\n",
    "    \n",
    "    filename = '/Users/zhirong/Dropbox/resnet_20.txt.2017-10-24_01-48-15'\n",
    "    with open(filename, 'r') as f:\n",
    "        file_data = f.read()\n",
    "    train_09 = re.findall(r'Err (\\w*\\.\\w*)', file_data)\n",
    "    train_09 = np.array(train_09, np.float32)\n",
    "    \n",
    "    train_0 = train_0[::10]\n",
    "    train_05 = train_05[::10]\n",
    "    train_08 = train_08[::10]\n",
    "    train_09 = train_09[::10]\n",
    "    # plot loss\n",
    "    ax = plt.gca()\n",
    "    ax.plot(np.arange(0,len(train_0),1)*train_interval+1,train_0,\\\n",
    "             color='orange', linewidth=1.0, linestyle=\"-\", label='lambda = 0')\n",
    "    ax.plot(np.arange(0,len(train_05),1)*train_interval+1,train_05,\\\n",
    "             color='red', linewidth=1.0, linestyle=\"-\", label='lambda = 10')\n",
    "    ax.plot(np.arange(0,len(train_08),1)*train_interval+1,train_08,\\\n",
    "             color='blue', linewidth=1.0, linestyle=\"-\", label='lambda = 30')\n",
    "    ax.plot(np.arange(0,len(train_09),1)*train_interval+1,train_09,\\\n",
    "             color='green', linewidth=1.0, linestyle=\"-\", label='lambda = 50')\n",
    "    # set properties\n",
    "    ax.set_xlabel('Training Iterations', fontsize=20)\n",
    "    ax.set_ylabel('Training Loss', fontsize=20)\n",
    "    ax.set_xlim(0, 1500)\n",
    "    ax.set_ylim(0, 25)\n",
    "    ax.get_xaxis().set_ticks([])\n",
    "    ax.get_yaxis().set_ticks([])\n",
    "    \n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.spines['left'].set_visible(False)\n",
    "    ax.spines['bottom'].set_visible(False)\n",
    "    \n",
    "    ax.annotate(\"\", xy=(0, 25), xytext=(0, 0),\n",
    "    arrowprops=dict(arrowstyle=\"->\", lw=1.5), size=20)\n",
    "    \n",
    "    ax.annotate(\"\", xy=(1500, 0), xytext=(0, 0),\n",
    "    arrowprops=dict(arrowstyle=\"->\", lw=1.5), size=20)\n",
    "    \n",
    "    plt.legend(prop={'size': 18})\n",
    "    # others\n",
    "    ax.set_title('The Effect of Proximal Regularizer', fontsize=20)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAApcAAAIiCAYAAACda+NXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\npZTXaHCplFJKKaW85v8BjtFVltvUSsUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x114363790>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(10,8), dpi=80)\n",
    "draw_cifar10()\n",
    "\n",
    "plt.savefig('proximal.pdf',dpi=80,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> figures/consistency.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import re"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def draw_consistency():\n",
    "    train_interval = 1\n",
    "    test_interval = 500\n",
    "    # read\n",
    "    filename = '/Users/zhirong/Dropbox/lemniscate_resnet18_flip.log'\n",
    "    with open(filename, 'r') as f:\n",
    "        file_data = f.read()\n",
    "    train_loss1 = re.findall(r'Loss (\\w*\\.\\w*)', file_data)\n",
    "    train_loss = np.array(train_loss1, np.float32)\n",
    "    train_loss = train_loss[499::500]\n",
    "    \n",
    "    test_acc = re.findall(r'Top1: (\\w*\\.\\w*)', file_data)\n",
    "    test_acc = np.array(test_acc, np.float32)\n",
    "    test_acc = test_acc[195::196]\n",
    "    \n",
    "    #filename = '/Users/zhirong/Dropbox/4096_200'\n",
    "    #with open(filename, 'r') as f:\n",
    "    #    file_data = f.read()\n",
    "    #train_loss2 = re.findall(r'Err (\\w*\\.\\w*)', file_data)\n",
    "    #train_loss2 = np.array(train_loss2, np.float32)\n",
    "    #train_loss2 = train_loss2 - 0.22\n",
    "    \n",
    "    #train_loss = np.hstack((train_loss1, train_loss2))\n",
    "    #train_loss = train_loss[::1000]\n",
    "    \n",
    "    \n",
    "    # plot loss\n",
    "    ax = plt.gca()\n",
    "    ax.plot(np.arange(0,len(train_loss),1),train_loss,\\\n",
    "             color='black', linewidth=3.0, linestyle=\"-\", label='our training loss')\n",
    "\n",
    "    # set properties\n",
    "    \n",
    "    ax.set_xlabel('Training Epochs', fontsize=25)\n",
    "    ax.set_ylabel('Training Loss', fontsize=25)\n",
    "    for label in ax.get_xticklabels() + ax.get_yticklabels():\n",
    "        label.set_fontsize(16)\n",
    "        label.set_bbox(dict(facecolor='white', edgecolor='None'))\n",
    "    \n",
    "    # plot accuracy\n",
    "    ax2 = ax.twinx()\n",
    "    test_epoch = np.arange(0, len(test_acc), 1)\n",
    "    #test_acc = np.array([18.4, 28.9,35.2, 36.4, 36.2, 38.2, 39.5])\n",
    "    print(test_acc)\n",
    "    ax2.plot(test_epoch,test_acc*1.3,\\\n",
    "             color='red', linewidth=3.0, linestyle=\"-\", label='our testing accuracy')\n",
    "    \n",
    "    # set properties\n",
    "    ax2.set_ylabel('Testing Accuracy', fontsize=25)\n",
    "    for label in ax2.get_yticklabels():\n",
    "        label.set_fontsize(16)\n",
    "        label.set_bbox(dict(facecolor='white', edgecolor='None' ))\n",
    "    \n",
    "    ax.set_title('Consistency of training and testing objectives', fontsize=25)\n",
    "    \n",
    "    \n",
    "    ax.grid()\n",
    "    #ax2.grid()\n",
    "    \n",
    "    ax.set_xlim(0,200)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[  0.14         0.18000001   0.31999999   0.51999998   1.42999995\n",
      "   3.24000001   4.46999979   5.51000023   6.57000017   7.73000002\n",
      "   8.10000038   9.14000034   9.82999992  10.31000042  10.89000034\n",
      "  11.89999962  12.78999996  13.10999966  13.75        14.34000015\n",
      "  14.23999977  15.43999958  15.42000008  15.93000031  16.95999908\n",
      "  17.06999969  17.28000069  16.51000023  18.18000031  18.54999924\n",
      "  18.79000092  19.37000084  19.38999939  20.37999916  19.67000008\n",
      "  20.54000092  20.93000031  20.52000046  21.23999977  21.56999969\n",
      "  21.52000046  21.62999916  21.79999924  22.5         22.60000038\n",
      "  22.90999985  22.79000092  22.98999977  23.36000061  23.20000076\n",
      "  23.79999924  23.77000046  23.96999931  23.82999992  24.12999916\n",
      "  23.76000023  24.68000031  24.54999924  24.90999985  24.70999908\n",
      "  24.79000092  24.79999924  24.93000031  25.46999931  24.88999939\n",
      "  25.22999954  25.06999969  25.36000061  25.15999985  25.70000076\n",
      "  25.22999954  25.70000076  25.62999916  26.01000023  26.20000076\n",
      "  26.06999969  26.17000008  26.32999992  25.45999908  26.44000053\n",
      "  26.43000031  26.09000015  26.51000023  26.70000076  26.77000046\n",
      "  26.30999947  26.62000084  26.75        27.12000084  26.86000061\n",
      "  27.03000069  27.12000084  27.12999916  27.32999992  27.01000023\n",
      "  27.29000092  27.27000046  27.61000061  26.43000031  27.43000031\n",
      "  27.44000053  27.37000084  27.61000061  27.72999954  27.60000038\n",
      "  28.05999947  27.97999954  27.96999931  27.76000023  26.76000023\n",
      "  28.23999977  27.75        27.70999908  27.70999908  27.57999992\n",
      "  28.14999962  27.87000084  28.          27.73999977  28.20000076\n",
      "  29.76000023  29.73999977  30.04000092  30.13999939  30.02000046\n",
      "  30.21999931  30.31999969  30.32999992  30.45000076  30.42000008\n",
      "  30.54000092  30.62000084  30.78000069  30.47999954  30.86000061\n",
      "  30.52000046  30.70000076  30.40999985  31.07999992  30.86000061\n",
      "  30.79000092  30.67000008  30.84000015  30.70000076  30.94000053\n",
      "  30.78000069  30.79999924  30.77000046  30.86000061  30.77000046\n",
      "  30.80999947  30.81999969  30.95000076  30.95000076  31.07999992\n",
      "  30.65999985  30.78000069  31.02000046  31.18000031  30.88999939\n",
      "  31.37999916  31.32999992  31.45999908  31.34000015  31.39999962\n",
      "  31.22999954  31.42000008  31.38999939  31.47999954  31.56999969  31.5\n",
      "  31.45999908  31.38999939  31.51000023  31.42000008  31.56999969\n",
      "  31.45000076  31.57999992  31.53000069  31.60000038  31.30999947\n",
      "  31.42000008  31.32999992  31.61000061  31.55999947  31.37000084\n",
      "  31.61000061  31.56999969  31.43000031  31.48999977  31.61000061\n",
      "  31.54999924  31.38999939  31.31999969  31.23999977  31.34000015\n",
      "  31.45999908]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA3UAAAJKCAYAAACLVWzsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n9jjtDcrkZAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1140ee950>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(12,8), dpi=80)\n",
    "draw_consistency()\n",
    "\n",
    "plt.savefig('consistency_new.pdf',dpi=80,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> figures/detection.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "from easydict import EasyDict as edict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def draw_one_line(complete, interval, color, label):\n",
    "    Y = [d.values() for d in complete]\n",
    "    X = interval * np.linspace(1, len(Y), len(Y))\n",
    "    plt.plot(X,Y,color=color, linewidth=3.0, linestyle=\"-\", label=label)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def draw_detection():\n",
    "    \n",
    "    Y = [3.7, 10.3, 22.2, 30.3, 39.5]\n",
    "    X = [1280, 12800, 128000, 374000, 1280000]\n",
    "    X = np.array(X, dtype=np.float)/1280000\n",
    "\n",
    "    plt.figure(figsize=(8,8), dpi=80)\n",
    "    plt.plot(X,Y,color='black', linestyle=\"-\", label='acc', marker='o')\n",
    "    \n",
    "    # manipulations\n",
    "    ax = plt.gca()\n",
    "    for label in ax.get_xticklabels() + ax.get_yticklabels():\n",
    "        label.set_fontsize(16)\n",
    "        label.set_bbox(dict(facecolor='white', edgecolor='None', alpha=0.65 ))\n",
    "        \n",
    "    \n",
    "    #plt.legend(loc='lower right', frameon=False, prop={'size':24})\n",
    "    ax.set_xlabel('Portion of Training Data', fontsize=20)\n",
    "    ax.set_ylabel('Top-1 Accuracy', fontsize=20)\n",
    "    ax.set_title(' ', fontsize=20)\n",
    "    #ax.ticklabel_format(style='sci', axis='x', scilimits=(-2,2))\n",
    "    #ax.set_xscale('log')\n",
    "    #ax.set_ylim([45,62])\n",
    "    ax.set_xlim([0,1])\n",
    "    plt.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkQAAAIoCAYAAACI1vR7AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEZHhMRARERGR4f1/TliSVpI4rHUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x113cee490>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_detection()\n",
    "plt.savefig('scale_with_data.pdf',dpi=80,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": [
    "def draw_semi():\n",
    "    \n",
    "    plt.figure(figsize=(8,8), dpi=80)\n",
    "    X = [0.01, 0.02, 0.04, 0.1, 0.2]\n",
    "    #Y = [19.2, 29.4, 40.5 ,54.6, 75.3]\n",
    "    Y = [39.2, 52.8, 63.2, 77.4, 85.2]\n",
    "    plt.plot(X,Y,color='red', linewidth=3.0, linestyle=\"-\", marker='o', label='Ours-Resnet')\n",
    "    \n",
    "    #Y = [9.6, 20.4, 34.5 ,52.1, 75.3]\n",
    "    Y = [22.4, 40.2, 58.2, 75.2, 84.1]\n",
    "    plt.plot(X,Y,color='orange', linewidth=3.0, linestyle=\"-\", marker='o', label='Scratch-Resnet')\n",
    "    \n",
    "    plt.plot([0.01,0.1], [29.6,63.1], 'm^', markersize=12, label='Color-Resnet-152')\n",
    "    \n",
    "    Y = [30.7, 42.2, 51.1, 65.4, 73.4]\n",
    "    plt.plot(X,Y,color='green', linewidth=3.0, linestyle=\"--\", marker='o', label='Ours-Alexnet')\n",
    "    \n",
    "    Y = [19.5, 33.2, 46.5, 62.2, 70.3]\n",
    "    plt.plot(X,Y,color='black', linewidth=3.0, linestyle=\"--\", marker='o', label='Scratch-Alexnet')\n",
    "    \n",
    "    Y = [9.9, 19.8, 33.9 ,51.3, 64.4]\n",
    "    plt.plot(X,Y,color='blue', linewidth=3.0, linestyle=\"--\", marker='o', label='SplitBrain-Alexnet')\n",
    "    \n",
    "    \n",
    "    \n",
    "    # manipulations\n",
    "    ax = plt.gca()\n",
    "    for label in ax.get_xticklabels() + ax.get_yticklabels():\n",
    "        label.set_fontsize(16)\n",
    "        label.set_bbox(dict(facecolor='white', edgecolor='None', alpha=0.65 ))\n",
    "        \n",
    "    \n",
    "    plt.legend(loc='lower right', frameon=False, prop={'size':20})\n",
    "    ax.set_xlabel('The Amount of Labeled Data', fontsize=20)\n",
    "    ax.set_ylabel('Top-5 Accuracy', fontsize=20)\n",
    "    plt.xticks([0.01,0.02,0.04,0.1,0.2], ['1%', '2%', '4%', '10%', '20%'])\n",
    "    ax.set_title('Evaluation of Semi-Supervised Learning', fontsize=20)\n",
    "    ax.set_ylim([5,90])\n",
    "    ax.set_xlim([0,0.2])\n",
    "    plt.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false,
    "deletable": true,
    "editable": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkoAAAI8CAYAAAAOWIRFAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112510690>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_semi()\n",
    "plt.savefig('semi_accuracy.pdf',dpi=80,bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true,
    "deletable": true,
    "editable": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

